Miura operators, degenerate fields and the M2-M5 intersection

We determine the mathematical structures which govern the $\Omega$ deformation of supersymmetric intersections of M2 and M5 branes. We find that the supersymmetric intersections govern many aspects of the theory of W-algebras, including degenerate modules, the Miura transform and Coulomb gas constructions. We give an algebraic interpretation of the Pandharipande-Thomas box counting in $\mathbb{C}^3$.

==> pic3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    856306,      21091]
NotebookOptionsPosition[    843021,      20674]
NotebookOutlinePosition[    843367,      20689]
CellTagsIndexPosition[    843324,      20686]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["General manipulations", "Subchapter",
 CellChangeTimes->{{3.7961185477696176`*^9, 3.7961185549481397`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"x", "-", "z1"}], 
      RowBox[{"x", "-", "z2"}]], "\[Equal]", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"a", " ", "t"}], "+", "b"}], "]"}]}], ",", "x"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.814559553899096*^9, 3.8145595952117863`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "z1"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"b", "+", 
         RowBox[{"a", " ", "t"}]}]], " ", "z2"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"b", "+", 
        RowBox[{"a", " ", "t"}]}]]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8145595821019163`*^9, 3.8145595957741423`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "z1"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"b", "+", 
         RowBox[{"a", " ", "t"}]}]], " ", "z2"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"b", "+", 
        RowBox[{"a", " ", "t"}]}]]}]]}], "}"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"z1", "\[Rule]", "0"}], ",", 
    RowBox[{"z2", "\[Rule]", "1"}], ",", 
    RowBox[{"b", "\[Rule]", "0.1"}], ",", 
    RowBox[{"a", "\[Rule]", "\[ImaginaryI]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.814559689522806*^9, 3.814559727251625*^9}, {
  3.8145597710752263`*^9, 3.8145597920458136`*^9}, {3.814559931701228*^9, 
  3.8145599398485527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", "\[Rule]", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"0.1`", "\[VeryThinSpace]", "+", 
      RowBox[{"\[ImaginaryI]", " ", "t"}]}]], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"0.1`", "\[VeryThinSpace]", "+", 
       RowBox[{"\[ImaginaryI]", " ", "t"}]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.814559697103139*^9, 3.8145597278475847`*^9}, {
   3.8145597736453695`*^9, 3.8145597925373917`*^9}, 3.81455994048003*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.814559871175786*^9, 3.814559871424531*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Residue", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Epsilon]2"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "\[Epsilon]1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "-", "\[Epsilon]3"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Epsilon]1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8147326453796973`*^9, 3.81473268838355*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Epsilon]1", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Epsilon]2"}]]], "Output",
 CellChangeTimes->{{3.814732684705945*^9, 3.8147326886105723`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_", "+", "c_"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "b", ",", "d"}], "]"}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", "c", ",", "d"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_", "*", "c_"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"b", " ", 
    RowBox[{"OP", "[", 
     RowBox[{"a", ",", "c", ",", "d"}], "]"}]}], "/;", 
   RowBox[{
    RowBox[{"FreeQ", "[", 
     RowBox[{"b", ",", "e"}], "]"}], "&&", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"b", ",", "f"}], "]"}], "&&", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"b", ",", "\[Psi]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", "b_", ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"b", " ", 
    RowBox[{"OP", "[", 
     RowBox[{"a", ",", "d"}], "]"}]}], "/;", 
   RowBox[{
    RowBox[{"FreeQ", "[", 
     RowBox[{"b", ",", "e"}], "]"}], "&&", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"b", ",", "f"}], "]"}], "&&", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"b", ",", "\[Psi]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"OP", ",", "Flat"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.796118483692087*^9, 3.7961185172825828`*^9}, {
  3.796118565200077*^9, 3.796118581145855*^9}, {3.8020563229530725`*^9, 
  3.8020563262303667`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"e", "[", "i_", "]"}], ",", 
    RowBox[{"f", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", 
     RowBox[{"f", "[", "j", "]"}], ",", 
     RowBox[{"e", "[", "i", "]"}], ",", "b"}], "]"}], "+", 
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", 
     RowBox[{"\[Psi]", "[", 
      RowBox[{"i", "+", "j"}], "]"}], ",", "b"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
    RowBox[{"f", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", 
    RowBox[{"f", "[", "j", "]"}], ",", 
    RowBox[{"\[Psi]", "[", "0", "]"}], ",", "b"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
    RowBox[{"e", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", 
    RowBox[{"e", "[", "j", "]"}], ",", 
    RowBox[{"\[Psi]", "[", "0", "]"}], ",", "b"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"f", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", 
    RowBox[{"f", "[", "j", "]"}], ",", 
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", "b"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"e", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{"OP", "[", 
   RowBox[{"a", ",", 
    RowBox[{"e", "[", "j", "]"}], ",", 
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", "b"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
    RowBox[{"f", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", 
     RowBox[{"f", "[", "j", "]"}], ",", 
     RowBox[{"\[Psi]", "[", "2", "]"}], ",", "b"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"OP", "[", 
     RowBox[{"a", ",", 
      RowBox[{"f", "[", "j", "]"}], ",", "b"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
    RowBox[{"e", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", 
     RowBox[{"e", "[", "j", "]"}], ",", 
     RowBox[{"\[Psi]", "[", "2", "]"}], ",", "b"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"OP", "[", 
     RowBox[{"a", ",", 
      RowBox[{"e", "[", "j", "]"}], ",", "b"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"\[Psi]", "[", "3", "]"}], ",", 
    RowBox[{"f", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a", ",", 
     RowBox[{"f", "[", "j", "]"}], ",", 
     RowBox[{"\[Psi]", "[", "3", "]"}], ",", "b"}], "]"}], "-", 
   RowBox[{"6", 
    RowBox[{"OP", "[", 
     RowBox[{"a", ",", 
      RowBox[{"f", "[", 
       RowBox[{"j", "+", "1"}], "]"}], ",", "b"}], "]"}]}], "-", 
   RowBox[{"2", "\[Sigma]3", " ", 
    RowBox[{"OP", "[", 
     RowBox[{"a", ",", 
      RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
      RowBox[{"f", "[", "j", "]"}], ",", "b"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"\[Psi]", "[", "3", "]"}], ",", 
     RowBox[{"e", "[", "j_", "]"}], ",", "b___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"OP", "[", 
     RowBox[{"a", ",", 
      RowBox[{"e", "[", "j", "]"}], ",", 
      RowBox[{"\[Psi]", "[", "3", "]"}], ",", "b"}], "]"}], "+", 
    RowBox[{"6", 
     RowBox[{"OP", "[", 
      RowBox[{"a", ",", 
       RowBox[{"e", "[", 
        RowBox[{"j", "+", "1"}], "]"}], ",", "b"}], "]"}]}], "+", 
    RowBox[{"2", "\[Sigma]3", " ", 
     RowBox[{"OP", "[", 
      RowBox[{"a", ",", 
       RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
       RowBox[{"e", "[", "j", "]"}], ",", "b"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Com", "[", 
   RowBox[{"A__", ",", "B__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{"A", ",", "B"}], "]"}], "-", 
   RowBox[{"OP", "[", 
    RowBox[{"B", ",", "A"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8020563289117184`*^9, 3.802056519619935*^9}, {
  3.8020565615654507`*^9, 3.8020565764784436`*^9}, {3.802056670115596*^9, 
  3.802056735501288*^9}, {3.802056923805215*^9, 3.8020569440218773`*^9}, {
  3.8020569743824763`*^9, 3.8020570498989587`*^9}, {3.8020570879130487`*^9, 
  3.8020571012092905`*^9}, {3.8020575855943356`*^9, 3.802057595698503*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"t10", "=", 
  RowBox[{"-", 
   RowBox[{"OP", "[", 
    RowBox[{"f", "[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"t20", "=", 
  RowBox[{"-", 
   RowBox[{"Com", "[", 
    RowBox[{
     RowBox[{"f", "[", "2", "]"}], ",", 
     RowBox[{"f", "[", "1", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"t11", "=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"OP", "[", 
      RowBox[{"\[Psi]", "[", "2", "]"}], "]"}], "+", 
     RowBox[{"\[Sigma]3", " ", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "0", "]"}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t01", "=", 
   RowBox[{"OP", "[", 
    RowBox[{"e", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"t02", "=", 
  RowBox[{"Com", "[", 
   RowBox[{
    RowBox[{"e", "[", "1", "]"}], ",", 
    RowBox[{"e", "[", "0", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8020566070800943`*^9, 3.8020566469109282`*^9}, {
   3.8020567534856853`*^9, 3.802056794351762*^9}, {3.8020574008681526`*^9, 
   3.802057402014295*^9}, {3.80205747727779*^9, 3.8020575200243645`*^9}, 
   3.8020576068281975`*^9, {3.8020576371760683`*^9, 3.8020577496376677`*^9}, {
   3.802057797904952*^9, 3.802057825847923*^9}, {3.802057902206481*^9, 
   3.8020579059700413`*^9}, {3.8020579486003437`*^9, 3.802057950243248*^9}, {
   3.8020581113448076`*^9, 3.802058150833002*^9}, {3.802058351616494*^9, 
   3.8020584186947727`*^9}, {3.802058876539095*^9, 3.8020588778783073`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"OP", "[", 
   RowBox[{"f", "[", "1", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8020566355040855`*^9, 3.802056647255518*^9}, {
   3.802056721501069*^9, 3.8020567477233133`*^9}, {3.8020567800495477`*^9, 
   3.802056794644676*^9}, 3.8020571140710335`*^9, 3.8020574024550285`*^9, {
   3.8020574827611156`*^9, 3.802057520296279*^9}, {3.8020576032747536`*^9, 
   3.8020576072631254`*^9}, 3.8020576398866253`*^9, 3.802057681292014*^9, 
   3.802057750037679*^9, {3.8020578068411026`*^9, 3.8020578266796913`*^9}, {
   3.8020579041977053`*^9, 3.8020579062986145`*^9}, 3.8020579505209756`*^9, 
   3.80205815126241*^9, 3.802058352197434*^9, {3.8020584077401505`*^9, 
   3.802058419089014*^9}, 3.80205888321859*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], ",", 
    RowBox[{"f", "[", "2", "]"}]}], "]"}], "-", 
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], ",", 
    RowBox[{"f", "[", "1", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8020566355040855`*^9, 3.802056647255518*^9}, {
   3.802056721501069*^9, 3.8020567477233133`*^9}, {3.8020567800495477`*^9, 
   3.802056794644676*^9}, 3.8020571140710335`*^9, 3.8020574024550285`*^9, {
   3.8020574827611156`*^9, 3.802057520296279*^9}, {3.8020576032747536`*^9, 
   3.8020576072631254`*^9}, 3.8020576398866253`*^9, 3.802057681292014*^9, 
   3.802057750037679*^9, {3.8020578068411026`*^9, 3.8020578266796913`*^9}, {
   3.8020579041977053`*^9, 3.8020579062986145`*^9}, 3.8020579505209756`*^9, 
   3.80205815126241*^9, 3.802058352197434*^9, {3.8020584077401505`*^9, 
   3.802058419089014*^9}, 3.8020588832235856`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"OP", "[", 
     RowBox[{"\[Psi]", "[", "2", "]"}], "]"}], "+", 
    RowBox[{"\[Sigma]3", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
       RowBox[{"\[Psi]", "[", "0", "]"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8020566355040855`*^9, 3.802056647255518*^9}, {
   3.802056721501069*^9, 3.8020567477233133`*^9}, {3.8020567800495477`*^9, 
   3.802056794644676*^9}, 3.8020571140710335`*^9, 3.8020574024550285`*^9, {
   3.8020574827611156`*^9, 3.802057520296279*^9}, {3.8020576032747536`*^9, 
   3.8020576072631254`*^9}, 3.8020576398866253`*^9, 3.802057681292014*^9, 
   3.802057750037679*^9, {3.8020578068411026`*^9, 3.8020578266796913`*^9}, {
   3.8020579041977053`*^9, 3.8020579062986145`*^9}, 3.8020579505209756`*^9, 
   3.80205815126241*^9, 3.802058352197434*^9, {3.8020584077401505`*^9, 
   3.802058419089014*^9}, 3.802058883228577*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"e", "[", "0", "]"}], ",", 
     RowBox[{"e", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"e", "[", "1", "]"}], ",", 
    RowBox[{"e", "[", "0", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8020566355040855`*^9, 3.802056647255518*^9}, {
   3.802056721501069*^9, 3.8020567477233133`*^9}, {3.8020567800495477`*^9, 
   3.802056794644676*^9}, 3.8020571140710335`*^9, 3.8020574024550285`*^9, {
   3.8020574827611156`*^9, 3.802057520296279*^9}, {3.8020576032747536`*^9, 
   3.8020576072631254`*^9}, 3.8020576398866253`*^9, 3.802057681292014*^9, 
   3.802057750037679*^9, {3.8020578068411026`*^9, 3.8020578266796913`*^9}, {
   3.8020579041977053`*^9, 3.8020579062986145`*^9}, 3.8020579505209756`*^9, 
   3.80205815126241*^9, 3.802058352197434*^9, {3.8020584077401505`*^9, 
   3.802058419089014*^9}, 3.8020588832325697`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Com", "[", 
    RowBox[{"t11", ",", "t10"}], "]"}], "+", "t10"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Com", "[", 
    RowBox[{"t11", ",", "t20"}], "]"}], "+", 
   RowBox[{"2", "t20"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Com", "[", 
    RowBox[{"t11", ",", "t01"}], "]"}], "-", "t01"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Com", "[", 
    RowBox[{"t11", ",", "t02"}], "]"}], "-", 
   RowBox[{"2", "t02"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8020576454920588`*^9, 3.802057648800809*^9}, {
  3.802057683540764*^9, 3.8020577037015495`*^9}, {3.802057754362441*^9, 
  3.802057779646372*^9}, {3.8020578288991776`*^9, 3.8020578515718126`*^9}, {
  3.8020578886945715`*^9, 3.802057892361595*^9}, {3.8020579377757235`*^9, 
  3.802057944519476*^9}, {3.8020581616292734`*^9, 3.8020581685917377`*^9}, {
  3.802058360055702*^9, 3.802058360250205*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.80205768508016*^9, 3.8020577005890183`*^9}, {
   3.8020577635055184`*^9, 3.8020577801127405`*^9}, {3.8020578118818135`*^9, 
   3.80205785189915*^9}, {3.8020578890331235`*^9, 3.80205795207148*^9}, {
   3.802058153612137*^9, 3.802058168958494*^9}, {3.8020583538445125`*^9, 
   3.8020583605972977`*^9}, {3.8020584106125927`*^9, 3.802058420671762*^9}, 
   3.8020588847066216`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.80205768508016*^9, 3.8020577005890183`*^9}, {
   3.8020577635055184`*^9, 3.8020577801127405`*^9}, {3.8020578118818135`*^9, 
   3.80205785189915*^9}, {3.8020578890331235`*^9, 3.80205795207148*^9}, {
   3.802058153612137*^9, 3.802058168958494*^9}, {3.8020583538445125`*^9, 
   3.8020583605972977`*^9}, {3.8020584106125927`*^9, 3.802058420671762*^9}, 
   3.8020588847106123`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.80205768508016*^9, 3.8020577005890183`*^9}, {
   3.8020577635055184`*^9, 3.8020577801127405`*^9}, {3.8020578118818135`*^9, 
   3.80205785189915*^9}, {3.8020578890331235`*^9, 3.80205795207148*^9}, {
   3.802058153612137*^9, 3.802058168958494*^9}, {3.8020583538445125`*^9, 
   3.8020583605972977`*^9}, {3.8020584106125927`*^9, 3.802058420671762*^9}, 
   3.8020588847136045`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.80205768508016*^9, 3.8020577005890183`*^9}, {
   3.8020577635055184`*^9, 3.8020577801127405`*^9}, {3.8020578118818135`*^9, 
   3.80205785189915*^9}, {3.8020578890331235`*^9, 3.80205795207148*^9}, {
   3.802058153612137*^9, 3.802058168958494*^9}, {3.8020583538445125`*^9, 
   3.8020583605972977`*^9}, {3.8020584106125927`*^9, 3.802058420671762*^9}, 
   3.8020588847175937`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Com", "[", 
   RowBox[{"t20", ",", "t02"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.802058011943411*^9, 3.802058029377843*^9}, {
  3.8020581976170297`*^9, 3.8020582073220825`*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"OP", "[", 
     RowBox[{"\[Psi]", "[", "2", "]"}], "]"}], "+", 
    RowBox[{"\[Sigma]3", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
       RowBox[{"\[Psi]", "[", "0", "]"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.802058207581369*^9, 3.802058432953464*^9, 
  3.80205888759797*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "z", 
     RowBox[{"(", 
      RowBox[{"z", "-", "h3"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "-", "h1", "-", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h1", "-", "h3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h3", "+", "h1"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8023195215197*^9, 3.8023195594675684`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "X"], "/.", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "z"}], "-", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.802319577077668*^9, 3.8023196031404743`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2", "+", "z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "+", "h3", "+", "z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h3", "+", "z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{"z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h3", "+", "z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8023196000597067`*^9, 3.8023196035163155`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", "h1", "+", "h2", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h1", "+", "h3", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h1", "+", "h3", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "z", 
     RowBox[{"(", 
      RowBox[{"z", "+", "h3", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "z__", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", "h1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h3"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "-", "h1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h3"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"z", "+", "h3", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"z", "-", "h1", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], "X"}], "/.", 
   RowBox[{"{", 
    RowBox[{"h3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"z", "-", "h1", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"z", "+", "h3", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], "X"}], "/.", 
   RowBox[{"{", 
    RowBox[{"h3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.80205653622368*^9, 3.802056560384467*^9}, {
  3.8024097629406834`*^9, 3.8024099531934724`*^9}, {3.802410786036504*^9, 
  3.802410794665453*^9}, {3.8024123983670683`*^9, 3.8024125504814806`*^9}, {
  3.802412599607581*^9, 3.802412645287874*^9}, {3.8024127538852654`*^9, 
  3.802412759711109*^9}, {3.802412813538005*^9, 3.8024128480864477`*^9}, {
  3.8024128994958878`*^9, 3.80241290248876*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"h1", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "-", 
      RowBox[{"2", " ", "h2"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h2"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "-", "h2", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "+", "h2", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", 
      RowBox[{"2", " ", "h2"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.802409929769246*^9, 3.8024099543911486`*^9}, 
   3.8024107998181143`*^9, {3.8024124879467382`*^9, 3.8024125541882133`*^9}, {
   3.802412603341908*^9, 3.8024126166809397`*^9}, 3.8024126498158336`*^9, 
   3.802412760278454*^9, 3.8024128407438803`*^9, {3.802412900132223*^9, 
   3.802412925945262*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"h1", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "-", 
      RowBox[{"2", " ", "h2"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h2"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "-", "h2", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "+", "h2", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", 
      RowBox[{"2", " ", "h2"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2", "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.802409929769246*^9, 3.8024099543911486`*^9}, 
   3.8024107998181143`*^9, {3.8024124879467382`*^9, 3.8024125541882133`*^9}, {
   3.802412603341908*^9, 3.8024126166809397`*^9}, 3.8024126498158336`*^9, 
   3.802412760278454*^9, 3.8024128407438803`*^9, {3.802412900132223*^9, 
   3.8024129259656787`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h1", " ", "h2"}], "+", 
    RowBox[{"h1", " ", "h3"}], "+", 
    RowBox[{"h2", " ", "h3"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"h3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8024101088096848`*^9, 3.802410117678311*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["h1", "2"]}], "-", 
  RowBox[{"h1", " ", "h2"}], "-", 
  SuperscriptBox["h2", "2"]}]], "Output",
 CellChangeTimes->{3.8024101182492204`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]", "=", 
   RowBox[{"1", "+", 
    RowBox[{"\[Sigma]3", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[Psi]0", "z"], "+", 
       FractionBox["\[Psi]1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["\[Psi]2", 
        SuperscriptBox["z", "3"]], "+", 
       FractionBox["\[Psi]3", 
        SuperscriptBox["z", "4"]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Psi]"], "/.", 
     RowBox[{"{", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "z"}], "-", 
        RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", "4"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.802421084315384*^9, 3.8024211719813137`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "z"], "-", 
   FractionBox[
    RowBox[{"\[Sigma]3", " ", "\[Psi]1"}], 
    SuperscriptBox["z", "2"]], "+", 
   FractionBox[
    RowBox[{"\[Sigma]3", " ", "\[Psi]2"}], 
    SuperscriptBox["z", "3"]], "+", 
   FractionBox[
    RowBox[{"\[Sigma]3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Sigma]3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Psi]1", "2"], "-", 
          RowBox[{"\[Psi]0", " ", "\[Psi]2"}]}], ")"}]}], "-", "\[Psi]3"}], 
      ")"}]}], 
    SuperscriptBox["z", "4"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "z"], "]"}], "5"],
    SeriesData[$CellContext`z, 
     DirectedInfinity[1], {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`z, 
   DirectedInfinity[1], {
   1, $CellContext`\[Sigma]3 $CellContext`\[Psi]0, -$CellContext`\[Sigma]3 \
$CellContext`\[Psi]1, $CellContext`\[Sigma]3 $CellContext`\[Psi]2, \
$CellContext`\[Sigma]3 ($CellContext`\[Sigma]3 ($CellContext`\[Psi]1^2 - \
$CellContext`\[Psi]0 $CellContext`\[Psi]2) - $CellContext`\[Psi]3)}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8024211632698665`*^9, 3.8024211722471776`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalP]", "=", 
   RowBox[{"Polyhedron", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.", ",", "0.", ",", "0.6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", 
         RowBox[{"-", "0.5"}], ",", 
         RowBox[{"-", "0.2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", "0.5", ",", 
         RowBox[{"-", "0.2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.6", ",", "0.", ",", 
         RowBox[{"-", "0.2"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8026087526494913`*^9, 3.802608767486904*^9}, {
  3.802608835896731*^9, 3.8026088406845503`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{"Cube", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.80260879964124*^9, 3.802608799652172*^9}, 
   3.802608866639592*^9, 3.802608905444929*^9}],

Cell[BoxData[
 Graphics3DBox[$CellContext`Cube[],
  ImageSize->{403.4946137176303, 409.89109804782595`},
  ViewPoint->{3.085875924869632, -1.3739838141777567`, 0.19884228596436168`},
  ViewVertical->{0.5204706627111255, -0.1654476515742413, 
   0.8376976565835734}]], "Output",
 CellChangeTimes->{{3.80260884318443*^9, 3.8026088696602364`*^9}, {
  3.802608906342208*^9, 3.8026089122839575`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Volume", "[", "\[ScriptCapitalP]", "]"}]], "Input",
 CellChangeTimes->{{3.8026090798551664`*^9, 3.802609079870347*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Volume","reg",
   "\"\\!\\(\\*RowBox[{\\\"Polyhedron\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\\\
\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"0.`\\\", \\\",\\\", \\\"0.`\\\", \
\\\",\\\", \\\"0.6`\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"0.3`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.5`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"0.2`\\\"}]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"0.3`\\\"}], \
\\\",\\\", \\\"0.5`\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"0.2`\\\"}]}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.6`\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"0.2`\\\"}]}], \\\"}\\\"}]}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"3\\\", \\\",\\\", \\\"4\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \\\",\\\", \\\"2\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\
\"4\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"2\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"4\\\", \
\\\",\\\", \\\"3\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) is not a \
correctly specified region.\"",2,55,1,20300879064965697043,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802609081398896*^9}],

Cell[BoxData[
 RowBox[{"Volume", "[", 
  RowBox[{"Polyhedron", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.`", ",", "0.`", ",", "0.6`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3`"}], ",", 
        RowBox[{"-", "0.5`"}], ",", 
        RowBox[{"-", "0.2`"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3`"}], ",", "0.5`", ",", 
        RowBox[{"-", "0.2`"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.6`", ",", "0.`", ",", 
        RowBox[{"-", "0.2`"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "3"}], "}"}]}], "}"}]}], "]"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.802609081410965*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cube", "[", 
   RowBox[{"{", 
    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], ":=", 
  RowBox[{"Cuboid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"i", "+", "1"}], ",", 
      RowBox[{"j", "+", "1"}], ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.802610686176635*^9, 3.8026107154717445`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Blue", ",", 
     RowBox[{"Opacity", "[", ".3", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8026103754021273`*^9, 3.8026103827592554`*^9}, {
  3.8026104518048706`*^9, 3.8026106663574314`*^9}, {3.80261072312691*^9, 
  3.8026108196288967`*^9}, {3.80261085087051*^9, 3.80261094418167*^9}, {
  3.802610976519481*^9, 3.8026110277012763`*^9}, {3.8026120001778817`*^9, 
  3.802612005844617*^9}, {3.8026120439857683`*^9, 3.802612072913372*^9}}],

Cell[BoxData[
 Graphics3DBox[
  {RGBColor[0, 0, 1], Opacity[0.3], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
   CuboidBox[{1, 0, 0}, {2, 1, 1}], CuboidBox[{2, 0, 0}, {3, 1, 1}], 
   CuboidBox[{3, 0, 0}, {4, 1, 1}], CuboidBox[{4, 0, 0}, {5, 1, 1}], 
   CuboidBox[{5, 0, 0}, {6, 1, 1}], CuboidBox[{0, 1, 0}, {1, 2, 1}], 
   CuboidBox[{0, 2, 0}, {1, 3, 1}], CuboidBox[{0, 3, 0}, {1, 4, 1}], 
   CuboidBox[{0, 4, 0}, {1, 5, 1}], CuboidBox[{0, 5, 0}, {1, 6, 1}], 
   CuboidBox[{0, 0, 1}, {1, 1, 2}], CuboidBox[{0, 0, 2}, {1, 1, 3}], 
   CuboidBox[{0, 0, 3}, {1, 1, 4}], CuboidBox[{0, 0, 4}, {1, 1, 5}], 
   CuboidBox[{0, 0, 5}, {1, 1, 6}]},
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->{356.54415356015096`, 250.81755674722044`},
  ViewPoint->{2.436311742596994, 1.7260938919599242`, 1.5921636125168317`},
  ViewVertical->{-0.06730112233817094, -0.03174680096711983, 
   0.9972275064198624}]], "Output",
 CellChangeTimes->{
  3.802610384347909*^9, {3.8026104543571672`*^9, 3.8026106476271772`*^9}, {
   3.8026107425319633`*^9, 3.8026107798546267`*^9}, 3.802610820078862*^9, {
   3.80261085980805*^9, 3.802610877862523*^9}, 3.802610945086875*^9, 
   3.8026110283771553`*^9, 3.8026120066692677`*^9, 
   3.8026120578471813`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Blue", ",", 
     RowBox[{"Opacity", "[", ".3", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8026118240335827`*^9, 3.8026118243582373`*^9}, {
  3.8026120120245132`*^9, 3.8026120174728007`*^9}, {3.8026120668844557`*^9, 
  3.802612076047243*^9}}],

Cell[BoxData[
 Graphics3DBox[
  {RGBColor[0, 0, 1], Opacity[0.3], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
   CuboidBox[{1, 0, 0}, {2, 1, 1}], CuboidBox[{2, 0, 0}, {3, 1, 1}], 
   CuboidBox[{3, 0, 0}, {4, 1, 1}], CuboidBox[{4, 0, 0}, {5, 1, 1}], 
   CuboidBox[{5, 0, 0}, {6, 1, 1}], CuboidBox[{0, 1, 0}, {1, 2, 1}], 
   CuboidBox[{0, 2, 0}, {1, 3, 1}], CuboidBox[{0, 3, 0}, {1, 4, 1}], 
   CuboidBox[{0, 4, 0}, {1, 5, 1}], CuboidBox[{0, 5, 0}, {1, 6, 1}]},
  Boxed->False,
  ImageSize->{393.0147391358313, 287.97834143007276`},
  ViewPoint->{2.6568611199251184`, -1.251426542950607, 1.6807797586325646`},
  ViewVertical->{0.012285824541716742`, -0.28468135993834787`, 
   5.751260813550661}]], "Output",
 CellChangeTimes->{
  3.80261182486195*^9, 3.802612018012213*^9, {3.8026120678493786`*^9, 
   3.8026120768613367`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztfWlwFUeWbk3VvVdXuwQC7UhCIDYbGaEFhITEKvBGG4Gx2+2RjY0Atw1e
MHjHxmCzGC9gY7Ab8AJmM2Awi40Xuhv6tae7I7o9b7p7Zv5MTMT7835NxPv5
/sw738k8ebPqZmFM817Ei5gIZVXdunVTeb6z5smlbrt/zYplj9y/ZuUD99f3
PX7/oytWPvBE/dzVj9Ot4O887++2UKmv93D9n54nh/+kv//cigPu/Nf1/0/X
D/Ep8P74xz96Fy9e5BLo43/8x3/wt1xwLFe/WeT4TVr/Zt26rd7AwFNc0nwM
6LiXyhEuPh8Dr6JiBv/C1F2h6u7WdeN/R+s+dOi4qTvXUXda17127X/3Xnjh
37kU8BH3/ur19LxM7duk/l+l+n/t1v9bsWIV15owdW/Mqntw8Lypu5GPePoL
KgepPIt6bHKkehBQXz+Ff9Cmf9bX9zY16yL9bBe+d/0MFPf0LOX/2so/SzIl
fX1v0Kfv6PqrDEWR3w4MPEZlG7dbfistxW9RBgYeD/22jU8J5uzAwCtU/3H6
X+vUz1OmxZmfb8ejtmyoGpJE0K/o69fosS/pZ48yT1osXggFPh+B68dE7acZ
eRgerm/duo30u5Ncn1Al9dlUBfrIlNmyOyxcH9BBXSiDg7u8JUt2m/psMjP1
MalZ9bVaugDEUJ/Px4A4t9zISrOD9kQc7ZG6bSyl7iVLNhhZbHbgkIzDoSxc
t42r1C342nXbmGTqfjZjI6y6J1s6NTDwpK5VHbVEca0THZikTN27wvYhUje+
QztRa8KB940OTKRuozUxdUPrBgf3hOq28b7RgUlOHCZDw3UPDKwycid1i/yh
1hscmKTjMNF1t4TwfoZrTTkwmeDAJB2HSaRuG2+pW/TartvGJDcOkyHhum28
pW5bBsc7MMmLwyRSt413yoH3eAcmUneWXuq6J4V0fiPXmnbgPc6BSX6cXpaG
67Z1Xuq2ZXCsA5OCOFsVqdvW+bQD77EOTAriMInUbdtVqdvWeal7yZJPqa4T
XGthHCYlqu6bHDY2z4H3GF13T89m46IK4zCJ1G3jnefAu0nXPTj4a7q/j2st
ipPBSN023lK3LYNNDkyk7iy91HU3O2xsgQOT0Q5MiuP0sjhct63zUret86Mc
mJTEYRKp+9ChY4yBXbctg6McmJTEYRKp29Z5qduWwVEOTErjMClSdU902Ngi
B94jHZgMicMkUreNt9Rty+BIByZSd5ZeRuq2bWyRA++RDkyGxullYbhuG+8i
B961ngofgYmyKaosWPAxMBoWp6L639zoMLclDnHMs0yi/IsUH4u9/v7jXmvr
a157+2teS4v73N192OvtPeXNnHmark95Y8a87i1a9AtvWBzEkfZlq0uK1X5g
4E1T+voeprJV2daA/t27pgkBX+WY5kydusvr6vqMOHLKmzz5pNfR8Rk9g8aV
cPOmT7/gLV78z1zmz/+L95Of/JXI/Gfvrrv+ha8XLvxn75Zb/srf4R6eGzfu
fap7w/A4xhaEKVq9+ili0EZueYKPudTkRwnJB7m0tDxI1S0zZ3XvEQoke3u3
0i+6u7d6N974mHfDDU+CDJ/pCYjvf+SWoYU+ty0wn9HaBOjwvdtu+yuFmjZJ
KHfe+S/0IxBT4N1+u/rRvHl/4YJr3EMleGLu3N9606adICi3wQHHClqI7AL6
N0u9zs4tTARKR8dmwn0b31uw4BD9i8+o+lPUtFPU7pMB/d9ThMz8+Sf5Fsq8
eSeppaeJ8gdM60GJj/YrmhOGSyCJiPX5RsLAgOfpdsAkpfm2AADiQDBQw2P0
nYJQ4dXe/jl9fY4afZAdeKwEa8JvsDRszpz7vFmz3qSWgo4EE4srUEN0qttD
qSWf8VcgHQUE4x6+ve22z4ALnydO/Dk993tuPVotLQYCOIMin78tMezEGVRq
APgzzqAYZ/xG6sE1wKLPqpq0fOSfzZnzZ6+p6X3619/R4xeJndtihT8/DAYi
gr6+lSSzz7OUnvbqmFJwXqgGxaAS14IGEMAzgoIghc9dXRtJlz8gwfyLaT2Q
AFX4bFMl9wU5pRB5/AzIQpk1689MLq5xRr34nqWJPgRaibq6fkNKcIJhuP32
70hJN3gZHCIeL4RDpYleWlruNbSDFtAF+kAvRB/3ICT2M6Abz+Asz8yde5KM
wcfehAmPG64q0S9iekADisg76MF9PCf04Yx7+hmfiQ/MV4BDwZVjBErsA+Dt
7j7jzZ59ju0IIOjq+oVxqGVxzlrDMkEbCTvw6u1dQfUeZiEROObMOcFKgTPd
8xmvpJEI0Reg4TMuSb7G/aampdxcEKWQyeNmyz2QCJJmzPizMXdaEnxc+AxA
iu/ZkOC6t/ef1Nd5RnhEgJqa9jEeCxd+x+fZs0/A/4nxyIq6QoCkQu4PkfTM
ma9CFsSOQCwgBiCSzgqPgPGYNesE0XLC8xmslLkHGPF4e/tzMOMKikLmqwgA
IEDbxZTiPr4XoRFBUtIwxBhNUR6BR6QDn3ENWHt6LpPSQHG/o/q/I+FWuLS2
bojVnTwbk3QoysW5p+dZ5rW2EQqblDEbYL6YEyLcZwRyGYvp04/z1zjj7vTp
b1DjdhggAr4qNQQIv4VIkRsAZRNvyY4BzGdYc/gznhWtmzLlLN37gur/B7bZ
QADWRNRnWJzqhFDJD8WLKO3t9xjLChWCZOAaZ4VBwvgTyElv73GfBSMPl0Z8
AA0EaNSo+w0sJO64VqKT5tsiMvK1UMmKgy/LqKZ/4q9sKZIz7uMpkTJIypgx
ysMAGACivM13ZGfY/+ZY7hfYoCT5qALYnp4HuAT62Nx8sxO/8Y4+n8rZJalZ
y7077jjEFhgYAj+fUU0YDwT5IbB8Ritg7AApzgrPBF8Dx8bGldT637I5IQEF
wSBcJMvAii+S/BAww1fyiPouIY8Kfj4/mOQvtacij3jAq6vbQE3q6NiF2BHA
TJ26nVzEYoYkpYFZsuQVInwHlyQfYZbQObrEJdDHgYGt4QAvAqBtqnzdLcfn
mTNfYfAAogghIITw4Uyi6DOSecZW4yvACSEEmDgDxObmDeQxP1C2NslEQ8Vs
NHz+lM/XHR34yX6vre0D/IyvcZ4y5UPvppv2e6NHr/NGjlxJv6mrW0kmAdcN
DStJ8h6ioP7n9Hkd2aVXqJ4dRMUO+t0O7izgOHnyM4TSBcZmiEYIqMGxR425
ILRu3QbuwmUQqjIGTLycjgizUMLZdvZivnAGZFqFib7t1P4NhtamJqYxxSQG
xPw36Kv3uST5OIQi8F9TVX/k0tv7R6r+ewL4T3yeN+97qm4vMe4S8egSNVGd
77rrEjXrEjXzEgHyATH6g6FGTnY4fbygYBuqQKe0Jk36qbHXQELiY+3bAhUk
s6QobyZWW4oie73PJAUhkkpwDAigP5HigJ6Ojl8RW+EwL/mE6yWqDmTdeecl
QleRtGDBBYLilQxJTzujuXGOTnRCH/v7XyJnv1M6Lz5zNs8EbvYZlIN3uAZ5
xMuAqQK/nibaDjMhZXwsZr6AGvBq1qw/kSifo/M5gucSkwNegSC5BkHgVXv7
8/GiWhCmKHskoDBLmUGZ3WNB8yG2OIsmByBIbCNIqqsbYDKG4+gzHWmmoqFh
L52VdM2Zo1oMdhAVPt8MWOh6et4lnTnCqSWntEUIsXVOCMHnjo6HQoE1dEuk
zg6yQQi+C5SRV1zp7PyIjPkqJmQYH3OYG7fcojRn2rRfkkh/StQpWnymJIc5
BDEDOeAKCJo37wgFhO9aBEVkLUKQrT5JfWxt/alRHSHI56u06TmJoEHAIGwg
jH2+IgmmFbpjSFK8yWd6Jk06RYCdYlrmzbtEv71kpA2UiSXwmaKAJU3cR5Gm
a3BwnzPRM9ahQzKmsGiR0iHQpXqLuUwDGCf5AlEk0CPdg0ALXFPTCnK4lyzt
yWOqoEGQOZwbGg4YTQG/cE20+UxkikkDyaJEU6diAPdCcZxTjFBlx6opS496
ezcxFaJHEshLT8Y2+zgHTFeC+3gieUSJEr5cJgpXU6d+402ceIyqVwyaPl0R
hZYzRQFfBkxOVxfbbS9Dy2POjORYh+QpWsq0Ki0L0SKuDGqEVkufXmjBPdAK
bnV2bjRiJ/QoyUuR7TtLbTxnpA6EMGfwIccoEgjCGZ/vuIPtdrzQ6QTuGEfQ
l9aEIXAGCbYyESkqRsmV/JTpTwlVuJ448Rm21uVMT5J1B1d1dR8zFWCLMmb5
LG8QMZxRoEcgAWyTz1rYeLzFaRsi5NhWW5FTSjq0ngB7i9stLlZ0RiRPd41Y
a3CWzw0NA6wjFUxFmmiDXTvBYgV60EbNFSVcaHiKP4IrIAcGQQcIBXG+pzhM
ha0ziopc/oyckaQCJRdk54EUh1JsrsWVdnW97t1ww3ZQwWI1XHMGsjV16jn2
ONB4cCJgmnJN87X3MUIGnZkxQ1nrgjj3E6HF1plc7YRaW+81+kJFdSjyjQcC
8CggDY/gfnv7s9Two2y04GiUgBWyYAkzREUgZLhGs0X3QQo4AdJ8bQIQIoih
zo8TME1Ok0NfZNBt+vQVpHcqTwMffVplIXKNdujkBJ/HjbufGqHiSmiH4kcB
S9aECSeMloAvECbb44i3oYYrGpJMA9iC0t2tIoO8ODErCdNiK0ueZo2kWLT+
q6Ct0EiZBOCQLFzfeusn3o03PsrUwGaBPYgBcK38jbJiLS3njCnGmahja+wz
Q3KZUhAEcuQa7IICzZ0LidtjyMryOBGy7IBHkVXM2jNlynPGrEmGVaw0tEm6
ZxBGRHkdHXuZU2jo98M1MSJvNjHEroD5lcftB0UoED+bLhHB9vb1eXEOJ0KK
rTz5mkPt7fcaMqioXFcqFI/Cv0yc+BC1+7LPrEkYZw+RI/0ZosMckTohSSQP
0iYqhM/2NWiCJIqBExFsa1O2Oh3nevSY/mhHvCMDW8g39PcfMtZB80ilMvNN
H3Du3AMU2qxmS3Dbbf/IbJLOgHQOhERb/IREsAfcA1li/OzOHc64J2Io7JOA
IR0nihESXUPd0okAeSpTl2eCH3E7uNvdvYk6Nr8wKkU0siSylf6T6f/kq4CB
LhNMcBASUZ+PJcw3EA6ihHAxkwAD/BN5xTWIVb0oDifScfIaoddWPXuIfOrU
h3QIC0oLTUbSYjHR+zzhe5RJBD8taeVrpjHf6msAGKDQ2fk7iqC+ot7vcZZl
PHhJER4YYnH2GYaU6ZSA8yBWC3TA0hxoHVVuIRUny0PChNuKWqjJRxgFcu38
oz3KgfOYMfczccRgpi+peaho+pKLT+L7lc8kFnvjx5/2Kis/onLQq6n5xCsv
P+hVVX3iVVd/4lVUHKXzea+oaB/95LRRZrFVDAx3ADKSj+9sdy/Gis4+g6NQ
6epSriUV5yY1HqMcuq3G7su5LzNv3k5jvKDMs2fvJ7v8LtW/i/zIeiJvPV1/
Q1H+197kyae92lqQdZDJBakVFfs06UepF3Ce4rPzdP0FJ7C+oFgP5NfXf0PG
4ffe6NG/p/r+4I0c+Xv+jHNj4+/pyd8RREfo80EDEc5izhVMAUMEMVHQAayE
gUpHRT5jpSCSwCgZ532HhiGyg7ykJ9N33jNj+mpkvJL0YjWPgo8deyuRdzeR
vJbIWEtkPE3BxA4ibSd9fou+W+mNGLHbGzXqS4LtHH1/npzAHxiGUaMU+bjG
GZ9xPWaM+hxQrb/z+TKP8PudeRh44QzMKit/7Q0b9gVVvo9k9qIK44eYAFFM
BiACbIBVupOATDROJA3wiusgdUt6MfFkCLYURRx3UwSemSCAyQH02ecPGHN7
kecH9PRs9TAxYAu+eJXidwxaQ+JmzjxA1A1STHyU4DnK5/Hjj/B5woSjXlnZ
vQSrggaUQ3IIHD4DjbFjf88I4Z5IFMGZ4A/l5lEUPIavURUQx72Kim8IyG/p
3mlymKdDQiaOF+jIWRwvkFVJlLRBHOgJiioztIck6FgiTkc1ko18SvB3t9++
gv71xyq7CKOUNuMeKLDTSJXIOAidk3yRIHG7k3A7ymXMmCM+g1hGkO3zhg9/
mGECjKKIwAVChLN8tiUR1wIr7mnJ9FGBz3dzQ5I8dOhJur5MbDvHbAQeKrYH
krlGAgUnyWsCL9xXz6remp3AsdK5QZztL7NxTLK09vTcS856g0lCFzFKBQTK
09Tc17SUKUkbPfowQbGeyh6GCTbqhhv+QNL3B5/py2UkROBwB/TjnqgkvvP5
U60xb/gkyAqiUNmKivP0Ly7Tv7pM/3KvkRogJGEqPou02ZKHZ+R70V0lico1
3HrrBdK2VxgoPy4mKguLHezeggVrCK6nEOsUM1JpTr81NLzISKGMHXsEckUW
ZxlB8K3P0hQwWEIpCwf9VNQU8iVoiJwQWuqx3BAwoskQM5yrqr6hn3/DVV4m
NQaPMENKcrEgXsQJ1wKeiJaABOGTVLr0BXANuCSX4ccFUxG5kpgCcQSC3oxc
JTj/Wl19HyNEVktpX4KNFxACSWzRQXnCKA6+opLQuIF4oCoCKJ+15KnHUlTp
SarhMiMzadJleuQ4teVTlR8cHrLtIkfSUZXEgfgFyVQJNGL/tcYxMFrdGBG9
WmOktv3hyRHLufdJGqdEaDhpyFJq3IdsxqFsDQ1bSQO2GO0AfbgW0y7ODTQD
MTtoIGVkTOhaoTjUPCY/xSP4pqbml+R4zxolw3nMmIvcFCFQRo90791TWchi
k7bDJ8iXPC8dEEkgSY4cABkFcyAUni2xjVzMy+irK4SKSMleJlReMkpWU7OO
Ph80WiXIgFRtkpQBxgMFTK0FjAFMQMU9CSlY8XAjIB58SR8RoF/2oMeXOdt+
mURyN1mCb3j6yiXuBWWG1eQsiiRKRGcVdCVDozom2AIO5WFM7E6JyqI9k8Ek
hwfO6uqeMiZ66NB7DVGKghzz2ZYWAUHZ4TwGRr4TaRKwRMsIHFXlUHKSJ1ij
IC0o0DA4tKamY6QOx0KZEFsqbIBEcny+SghAApgMRmDEqK/vKRVWZQGU45w4
IQPQglJ19V2M0KhRWykA3GooBbuVVVbmQnSHvlOUFpvbYl7kDGDE/+En8kxD
w6+MPvn01GXOVl5mwZkw4ZQ3bdoBJszX/TWhOtN7S/M1jFIUMZ1jFmSgVnPm
DKgwyUKmwdGNkWVMYniAi6AjlgcOrKFhjzENIMdnQhOGRG2ffb4RhCIAURgR
JZzVc2kjbqhyxIgLpGNfMULAh5Dx+UPAH0eO3JEBKMGXSBSe54F7lJ4edfb5
CpMiVhHTl3Lx+RhQULXYW7bs4Yx3ikCTPdlBpTaQtoCnUtAkjcmprBykdl7U
dBJ1jIuiOGUURYoRIQ6KcCfNSNnP2XJD2qREJSDq9xNAO+mf7vR8PgYksc94
HR2vMKFJTWBv7yoz6yPhmPURG89EgMie06CWYXR3P8u5nGI9vgg7U1v7CAHx
sLErYjStENCQpchOmu/k+8bGT+gupCxJdus1iu8GKXxZTt3jpV5p6V30u+rq
pQTX+PGvEPg7TGlpQV/xKbYERGdpXBQSIS97skLAo60y+iN8LimZyI1SWn2R
u6KqmQlyM09Qo5ZzqaxcHvAFrMbrZipGoCdkyFA/imTucnQup7PzAim/ijZL
4oJzveS03qHBsjCuu3uQyseWmCbI6k8hJH/KLauvX5NyTKModOTXUrpp8N2Y
KIP4riROcCJNsxMACUuDJk9+OSQ4MmHATBpgYcrkbQUe2DtM9EEgVRLH3Ugb
4tYNQnjB3SJLeCdMeI3/e7lug51YlTYgc9LVpWKV4jgW6TXSdY4hFRn3bm7+
KbMHpdAxE6TcwYu0hUNLy/OhsfesvnCkDa51iP39L/DoGdxg4VXyIjfUBpUz
k7HLrIRQVbgN2SPlCW7TlCkbJf7Pv0p25Fpi2dGhRCIzhBpJsESakT3InWD7
1ta2LNoMe8qEiyM2GjNmXKBPr8SP5OpmjHAorqz4wyQpZE3x36UNjY0rjJa6
OJKv24BoWjQ0P44j1eE2ZI8mh6UizzEbxsUOaQN6h1OmKHbkx1mJSBts92Kv
qsRce/z3vKvkhbRBZTyVhubHWYlIG2yRsFdfIvemJsxeHS8KIkl5aGlenJWo
UW2odciDDLy2tPzUTDXNvYKG2rwo1G1A91MGTHPjeBFpQ/aAacCzC3p63uA2
pK+gnjYvinQbZDgJ/z0nTiZrw23IHt1UVgJrQLR65jgMposdRRY7kMnBvJF0
nJXQzahxGO18y0ogNasnBOc4OFJiNQMDGiiBPjY2fkpXp0NNk8E69PHScZYj
0jTXoBu6NDJjMuXgkoydyVgSSkK3q67uGA+xYBwi4FGIgCKazymSOU+fzvM9
HFOpXZH2J8yYm/YFqTgmjwiTkL2MNcmChun5MuGzs/MwNxFxYGPjExRbvmpG
gnD2uakJauZRCsa+4OZWV5+X1tbV/cakFdOcOgs4XTh06Fmq6iBzSoRj2jRl
L1JxwhFpvjuqyAxtBHxM86I/GdooL/8ZNXsjnV+mdmym8g6a+jZRV1BwJ308
Y3LGOJfpJg8bpvLp5eUfmiYDdHSdITSxA1a6ydVWMryraz7LL5k1APsg3W5r
W8/jByhtbZsxCvcqzxs/wFMgMBmtpuY+6s4coVYdSlCjDnF3Yy+F4j/nJpbz
MUHx8Rm6ukwNPQFbJG2FcEyapNxSIs4U1oXbCuhLSibIKgWJTZCRRz4QbZCW
lJc/T+VdbsNwPiapdb+l1p3j1tTWIjl8PATdTTcpq5SIs4qh5ihhHTNmNofU
Ei+OH7+OhG4LgXLYtKW0dBn9v29CbSkv/yWVr7gtDQ2XSQLCbOzpUVFDIs5T
RdoCyYPuwxtKW3A9YsR6MMi0paTkZ9yCTFtS1L7z1L5fm7ZgnLGz82KxpQiI
pyZNet6LHRpQcbVXpTklTkun4qRFkr0dNeowa+Ih1r3NJMxbrBYFIU75fARH
TxsrI01DfCXTgmO7raGmJY2VFKOdyS4rSWpqOswt83X7hg17ktp4INQ+m3vS
PpgZZIgz7UuFegVonTZ/3KyR4WbZ7g3uHWGWLVQ1NZtZqPxYRgYhRgYGtg8j
7lfNA0ACVgb7tVlzNcu2aDDEra3bdbNSLF/19esJMaV7WvvLHUxM6NbU1Jww
AYkCKckBkQwRGGtlNaVSpzPtQEjSvNRFkNZAtqqq7mOQ0BptAcodLJPWVFd/
HhGphOlMLlnytmFVY7ghtp9FAdtaWh6UhIAaIDzCDRHVL3dwSFrR0PBLgvFg
plvtq4lVqmuH9uiJY9aEpAvU7r83e0WF2udOzIhIoYnKbiZYrDBUMGrUvji+
KeFOUfuUaUBpbISJ+BAtwZoMPV86h1OMaK0sQpgxYx8Jv8q/+LyCJkmmcgf1
y1aR4i0lUVpK0ddditdqlNurcERZknxBB6S9fXuIBIhgVdULhPkLYDamRf7O
h2tPMjFDzZg+SkXFt9TwC4YIZJ1xRgZ65Mgv6Bc7qZIXuLeE/CAa39n5imls
oBNoixZllk0FOo0mCTR7ECdCky02QpN0c22axEiWl7PhSWi22APJvo5eJDDA
Jxlol888iIybCHIwV2Y31bqbB1+HDHmVNHET1b6U7i8NOHGWoF+t4oTZmDEv
UeSz2tcEgiTJDcZ23hrDtNpxnL1VFTpOmfRKEf33O3nsThovswhkdFxG5UaN
+pbkUlFQU7PbZzIwFv8EpwCRCqyuXu4jyUbSaufXJkzYxdLR0rLPztXAmYGU
2BnwEYJckR1iawRDGealqcHriKAH0EhuY23ta9xCNIzOvs4A1teviWQAwym3
lA7LVUh+OivVJB362NnuWvbKHfokc25gzjs6bH1Kcs8J7Je2oRdVptvS2HgE
YUEo5YR1ZtKRi01wRNpi60HS0gN05DJtCXefhlndlMbGQ6EkS2trxsHGTjQf
HW6Daw6S5HpgJgscCY7hDp7kOkQqdoJ4pA2urbSQYJb1fa5k03AHL/J0GzCd
DIHQFWd16zYMdyQXciy5gJuPSza5eJHvkIfYBEdTuA22PORY8hBN9PwQL6QN
CJ3Ro7fbkGWvIm2wXWaOF7ZXCBBdySYXL6QNKi3+fKQNERMTaYMr2WS7bUn0
2NkNFy8k0dPcnJGH2KnJarWCN8whD7kOO+FKNg1z8KLQyMMR8tvvhtqQxYtI
G2x5yLXkAUP6yshmpzHKdDJD0hh1dQfAkyIHO2LzTWPDzbBFQpqhZtM/E2qG
zY5cRzZFsjz19cc4RYHic6Ii4Nmc1dVnqI/xnunTqNS1Mu85Xowp0W0ti01K
qZyxLD+3M1LSNpXlSYfahZ4fsj2YUIt5pQ0NXyLU+IJkGJmU0aP/Gw9Gyhwj
GdCuq/uWnN7HiOyFCsn22nOJs4xRhAqb8UIFhqxuumknp3sCPmKS2BbOmKBU
VDztFRXdzUhSa7nVaKqaF1tGzf0tDySimdYUHzMxQaYpyqC1fC/BCIKQ4cMx
H/czCLeQZ/uc2Hmv42zyEiGfs3btySTngqpMLsie1zlmzC3U/sep7CJqd5lz
U9MB7p8i7VJbu57DIZnJhTNabs9glbCKziqADPiWK4yUOYgqdPyOok/s2PVL
xI52b1u6jLGzVkNEV1Kn4G5DXVvbKpKLLTxFtatrC+//hGssIbJXdWFy/LRp
rxOFa5jaxsbD1KTDev7gIT7jnnSuEtxwNREVpIEEKoU61YKPFRW/pEfVTByk
WoQk+O2ODmUnkw4x/cxSMJCJ85OKQjWpVG1cM2fOQuoEvRlaJSRL8+3VqbyQ
GA8lzfKoysrFnKABgSpJkwyl0YRXZZqa0tIzRPyveVJIba3qTRcbi59ROlem
5lCEGhTfsRm072U2bO7pWe2tWPFwmOrM3E/MehAKA92BkZhYj2MmtPGprb2P
KYtL0w3T6Sjpf2JKGSYKYar7uHHHhUh7MNy1QcXeayAyupu2vSu176ntpdXO
oJs9vdvZGhuPlJnciQ0dZOE4cd+OGyorXwjRbieWhkWyFOiayswWyGt0AKW5
ObPM2jWtcud1BqFAgyBbJeqdz9aEhUIiGBmuhIzbI7c1NWtCCNg5LIVAjsmQ
oJMOFKCxNTWckDRpNTuysTrd26wg5noQPczL7LMoe0+qbbp5l6InFPFqAUhO
KHSaPn2Qp0phaRPCeQGhomIxmaNDofyinf9UIKRDKRikXkaOVDMsGxo+z3ih
VMgLqTweW66XroCDvZ98Boe9pFGPcHHhUOfFbVfO+xKFcEhnzcSEhZBV+5ZG
1NffT2VvbKp1mB4+sPN2BIWapww3pvL3GaVIhjph4oyfugYsojJh73+vrIHa
FLO5+VkqS/W+9fjtOSqHPHsfdnuXr8fDAhOdnompJ7IOLt9hN1yZXxEYO68I
gUFaC0Bh+mB19YclOrnZ0iJpVvbaq64zOGIlent38AhRc/OTEKQGC7PoXu32
jl+PhfFxzc7EerkMPim2KpWVyqpYKej4cYQkGxZk/GBcw4YlYcaltSI9eJ3x
UQYlyQalowND54fo379PiveEJyDZm9G6NrTXIJU6Omz2RM2bbz7IJrhAJ3Zs
yyNON3Y0w2eQAo4xtMkxMUZf3wXixDOsXPfE4pMTwgdlyZKHyJbPoPP7jFQU
GzEy06e/RZoAj3eQS3PzCjxX52XvA5zZ2z6z8+SjYXjsmFu29pJNOGTrhsyE
lmTIKkl4GT+6kmDDDGHCkjwyRwXWuA+iZZSOjn308HyAdMffLE85IcxQ+vs/
of/+IH9rbyDd3LyZ8fP5CEvynCebE9daCrlgwfts1DMb7mc2c42AaSukAlPN
wOjp2STWPd/Ky0PMgCPZK5c+KgjzTDbeMleevSJbjYaeD6j7sIPnSWI3rlfY
8KIgOe9bifklS5TW9l1n3c2zwkBQp/W20YJyxoxdLLqBhlxU24bcVu8ch3pr
yEtix0GSJk8pm8Qg3M7TuMMeVlevkaBC4V7CGl5R8TW7hsyI8366v5POO8kO
7qT4Yif1nJ8kJb3bjHjg3Nu7SmYJ2yMBrv5F93XGvEzby/7+o0TZW7Y9MBts
L1p0DNvc8XcJI+srTD3VDufjepHC6jDw2btgqb2WZFsO2UtJwpny8sUmfCnQ
0m6vllRL+fIJ7QM8NoBZwpWVakCjqGiZN3z4fcShpTyZuapqKU9i9nk0Bkmt
HXog7Vl4p8zUzkynZ3Is8imD/Lx5t7MVVlzYm3AALjuLi5BnjDAbD9uRT5q0
kf1X0mFfBHP3yysym1lGMM+eF5zkQb/Zs980+9bAYAvmdXX3e8XFCzXaOBaY
UTKVA/iW/ZzgrQaP1MRxjMfEjBjJqFFd3Xs5Oi7AoKtaj8Kp5QwHMj2ucX+z
7CeYFbDd48bdhztNmhu2+KNouyLcsL9OOkxPlcN1yis57PA0wo3sEa+EcZ3Q
gHnzTubr/DxPOim6iwUaQAPk8nIFMs4AvL5+TUIPdNlT3XMcyeOURl3vLSQL
pQsdFqf+OluctGVVZs7cQ8Q+ZV75YCtF4LA0Iyyc29pe5ydyzHNPmi5VhcP7
ul41oqJzrzh2CC+ht5hQe3BRWJzvydKTDeRSMyOMAHyoY7RCxFs23dObHWQG
sDKJsOHXGehSbdoBAraT7+//guzrI/zMKIdgBw4zI4DbIaMAjp6OGnjIAG77
Xtf7VyKAZ0+NT5odwmRLIHsCrj1GJmOm9rhMWqMtyx312k/XnOzC64x2tUYb
Yj1r1gfUM/icYir1topGh3gnHGak1hJvCS5zDVeWmv813OFwM292yUTqj4TR
tnvDgrZsYCaG355qnL0RY9iICNqySRnmzJDpzgyMZvLWwY9CO2XQ7uvbQKZt
Il8T2mKuRaTvvPMravVRasHbRMnuRodUJx1mpMYh1bkOMyI42042g3PGjERw
zh51Vj0i7MwjmyqiRyQ4Z+0O6blmAiTMJiJY0UrGWo1cIXd2jKr/2JS+vvu9
5cufSVyl4CYs0JqaljHxYzTOeOXHzJl7WZjVDmpn6D+vGOmQ59QVgpR77jnj
TZ78Bj+R57Aew7zs7I688cd2nxrnIkfHPMeK3GGu7Y2O01dpPXK1xQbOXV3n
STSw1dWr5EHeYmCnTdvC/a4XOT+KlW+7uTQ2riPQXwaqxVYXpq1tM0sYCabC
M4ezNn19RzmqAwzz5mETvZcYc1eskXIYiSoL/JaWTfxEgcNIDHUYCdcrgx4O
g5q9LiXBUbmMHJGREDztEeqyiH2A7MJLfs5dUiREPuLi8zFFgeEximMOU1CO
LtFTjGNnJy8vOMPVrDdaKJhCGLFZNASxpWVZk44mYCwxQVX5CoUrrru63gD0
9Q5ZTTtsQqUFf1fXeyFY29qeNa0RWG1Pl4E1E3hHYM1eapPkFDZ2GxPbC1l1
LSAo9LKHvNWeTSmKY8/yQDdKUdEO6vrvwdz8JM8FB/QYr/2aC/JOX/u8uDeg
LugF4sE6hjttQF9mpKdYuzNI7Pz5n1L8cowHFwHXaC+Tg7z1VoyxYRDqkKRB
brnlFIyEl0k5hYU67bAUFQ6hLnRYiiGOQFveJ2Vbigj62fM+Mgtb9CIf18KW
4AeAV+P4mR2kysuPJngJRJJufa3Her/z0mmkAT7lTuvX9J9HjfqK8a+pWU9V
fyoyj7RLf/9uC341LtLd/Y4xwN3dW4DZKM0BkX18TRyQCA5PdnSo10yNcMh/
rsOsVFicam9/m58ocuhJqcMnZt66lfGJP1ccKHTY6lwt//brJWCv1YtF1MQP
rEDBVAQp6PwL5CTrvl4rQ4gz4Cg+HxMMvR6fBgvSVgo2Nxebvhw2nMDOEePH
Y7oqLPk78dYnxXHdjBn7WdjhBufPh4yslUAaurBgwWnWEwntZsw4bELAEQ5F
yHPAO9wScOnhFDsUJs+yfvYLypYsOcFLxjo6NtkvKrNj8AhnspeGprPeATZ2
7C2cG2xo2ERSu9HnlTRpWUtDhuQdMjxPUllv0Cfkh2rki4vPUbngFRTsDelA
UxOQ/5A4sD2lke/sPEISuZaJK9HIt7ZupK7TeQ70YOBx3do6KK8yllhw8eIL
QNwGf+7cg9y9rHXoQL4DVAHfjguLdbRu6wrVo9wR1GAP443i8zFNuAO9C6YM
Dv6GfvY/6Gf/Ss+/6Xqb00M2T1KcYbXx7+/fhIkrAa8cSvMLyzDLAwuGUCor
kaF5TS8VOpx0jPzL3AakhwsKPid+fOXl539An78gKBRP6uu/1hrxJXxDymjD
qwahYkvsurreZsMDjQDaP/nJOULpRWjOSM0b6QxBK4h1CY2l4s1xsVE1Dt3I
d5ioYZZuSPcozzyHN1C8xcXnI1aubSDKgMHN9K9eIuzfY7t/gUXhX5knKLl8
BC/fMSYt806ljEnTTCqwsgXd3Qv5XWtq8RZs+JtmMmHKStRjTy7Mp2lqMtyx
lywJd2CjCgrOae58yl5DcSfJfruh4StyUF+K5+AYQrFolbEgwiJYJPUKlROs
OsAJoOu4qCGiPuAefZ1y2K5qh/oUOmyXHXFOm/YmtXCfHhvBmMIuwx8UxDYJ
5k7AfJKdJDIJ2Y/ol4d4FsbAwLFSzSKokvh9YZHt9yMsUu8wn8ojpTJuIrMk
sAnY6NGHXevqhml2FBef90pKvmJ2FBR85pWVHTHsACvgxJURY/fBhj9qxRQ7
chmU1tZXjScHK6AW+AzsKaL1Giy1mTfvIPsZYoQkXMSc2b0AW2cKHSbNDiRs
PwG7VV6+PGAWYFL6di+8oce7DBiQ6e7+gK6eYg4IH3p6tngyRyGjKplOxcow
H+Bj+vpW8PzSAi+8yR+mmpHRCmKNVqCN1hnmg8/HgJ2JRLa5midiwMCTUaPY
sRieZPv0PMa5p2cv4wyvovE2Pl4HvPWaLe3tm/SkI7x185CwRXeKQ70IW1Uk
irLj2KT1nLDEj3UpqSyXsmABRgy2lGkWNTevpKr+wswp0SxCJHClN8RFWIQQ
GWFAc/NTZkRbWISJc7BeGN32Y82XCrGKis5H+KScDDiUpx1NQ8PX5KsucCFH
k2FRtP+R502a9BInLmHF1NS/z9maCbt6e1+DrNtj14iXwUGJcqFlPT0bmfuV
V1AbcSGNjQs1L5IhXqDEuZAcDXpz80vMEpQhmjmtrVtI0t4LMeeH7JhmTr6e
9WUnpmXSsWSiscSssXEr6xGmcmKmo2seizCpqOgclS9DTCoqOsa+JsMkpUyj
R6tooK7uTYJrL1tzd1cl30APTqGABSo3d5hZgHtY8kW+x3QL4aNuvvm4fmlc
xvPotEmoWyjqlPxBj5IyHqWxcTnnPsAwYtcQjX5//6f0850hLvX2Hua1qj9s
5TIBwYowl+zUSZhLagtKLBTGqkUspJYllHoUeZhl6fLzP9dsUceSki+ofMhs
yTca9BUzB+ufyPP4sUZO9eDvuEOFaeia4+zrforwB/copB5hdSsxeUYp2CGb
M9A7GLtyXTsehZI0Nj4X4YLbqaQ03C0tm4kNexjooZZSkFHjJ4Yay7aO7n/5
g5bN7uBE2GKnXjDWiQBA2IIwA4vstRNi5QFb9DizPWdU4rKEwwGJYUOMpgzb
KdKfF3yHYSviY6HJEOpuC7MAKqKdi4mqcZ4y5QVma62lNuqdD8d1AJzg34Cd
Op1Y8KMcTJIdTGPjo1qbFK9KDA8eMIZOeOUydDZPhVe6z8NcyrxsMdPxWR7m
lZ2okYWbBTqahjfC9ptYCw2PBF5ZE19g19DLDPPoMLHxM0t1Utzz1I6H2aNt
WYkGDDHB7NkfseyzyEsEKwxSucXNHGHVRPIwYCbpmHRewI+5c3ezKQtiGXL1
XiZw2K9Sh6IMdTw31MFMYdIPdXw0k/J07zS6SlwvzhY+wSGNHLmVIwbo1RVM
XNLwKeN/hE8I4mzfo/s4JdrwICsAuBEQSCpd9SwzuoAcDQXMwiXpjeIh+jqt
U+xhR/ImL1aor781YFYEzAwJu3wHUwoc1qv0Olg59T8PxoYIIaa490y01yfl
eZkdBbBYV+cKJN62LV1+/tkQdxDSFRUpBxTwsZCjAzihjCNSn2EB8V0mv7Ob
lHYrd4cU63JMbkul0U6GTJ+vmYJr3AN7cdYD11Wa+9JrRRX4AXgYMAcDdkFw
QCg+H3McruhtKg9x0FzuMGml/9dMX6aPNBhmoGtLAXudqDDQ3p4ZAbkOxIWB
6LOGzWCKrOQF3Yfdy4xB/E1M8rmzVEA94QucBYW2gWcS9eGM71Q39zRVczOs
nuTlxAuBRQgsEFIQ2wKLg9JbsiL1slg7mGLH3tz8DFHyCLXxWeYdcS5glgXs
kwR4iSNmzTrGuc6BgWOGkf8vzKMdb0QYmT2HUy2uVAHscZOIwHxh7NLS2Mh7
Q5To1INMr5IpVlhkVl//W9LAz+mxC96QIRfMGckJXA8d+qX+DNd4grkIHwdt
BI995meCuTx69AmqextFo9swY24b76GJmVr30K0ZmUHMHGZRR8dW5h4K0hRg
tNJTsFt1gWFucV9N2kOk/x67vPxrdHmwkLjq6trN6Vfhc1/fEfpfTxs+X2+L
a3fK1KBSwrNfgLxkyTJtdHMdoxqyB4N0om1WY87zmDH72fBWV+/mIQlfL6lT
/FXTGHlfdf4OExrTZoEhFh7W1l4kGTjDvC4r+xLnJF+kSK83e8OHP0/VbOMC
9lZVrQiYqZgkOWhSxZyo9DlDFZgcVSYuVUP+U6a8zQy3ugwJrdXgtXqZ90GW
AzWpaFDWbNhppmvtQ+NeR8c2Zrmwf84cTMhdfd3sdWcn1uM8GdvbS/MxyQ5X
2K9EAFMA8GrnhHm1c1/fKm///v0R0XDtwIqdR2WLtTyrY4itnTGJD7Mp7UWi
vM85PiRZEuz3f6jdn3E3MO/DUPfUCwlkp36chww5QJKzhazDVrIWW8kVbKPP
6+nZwsJ7qHEFBffwVWXlcxSo3R3oXDZkBAEySvzIWJLXkc6YcUB33A+yCfAz
kXNeJMB6w5s4cTtPvq2svJMY/QwLBfU/XDIhvOntfZseO8jcK7JMQnf3tutm
+ltaHo5NokEOEp56C7r9/nOUvr7Vnprt5J6+rWadbWe/HxES15YnmBWA7c4y
QpKj93d+0uzjInvAK/6rFzHIMmu9eb7aBjqPHr/IWQLsloyJozjLni7YKAWz
oQsKBjBuvcnDUrm36PHTXAJ9xC45Igj5sV1alQFqanqWzMce5nVb2ztkG96m
ey9TMyDm68Wle3h1zjsEZlvbLupu4aVs3/KaAzCzyoqAp0x5h9kjhqCn50P2
AXhi+HXwAy0tL/L/xBN5nhoNgrDgnpS+PmzD+RjJ6iAhfDMz3LWrt2vnHs3w
dOwM0/BGHMphlJCatpNX3hp6zY168cZBw02cMQ1YbdA9aDg6YoSeBpwM7XeD
aQvV1Yc5VwGu1tS8zv0q8DPPkddLxXrvwiyTjqCtpQVLzfH+9/c5vG5t3U2R
wGespkiuJRjxJN9TL7DG/M6jPLQgHHeZ/vnzT1Fdy/mJH2v6J03awP87Y/qT
IdOPAm4HzGeo+y+Y0yg+H5EZeY8npUlZu/Z7Duv+jSPDNz15T71r1/AVYe67
tuWBj2hpCYcL2ICxrOw22dPcZ9Yms2bQY5pKgSdbwCKf+BnzNldzuLJyBw9L
2RweM2YNtfr1q3TQ+SFjrND6DT2zm2LBLyhEOGc4jHNKR+a4vuWWz72FC7/k
Z7TjrrKYMmPGUWZM2JZvZGb8WFu+aNFxNjN4otDy7xg6RPH5CBd6L8XckwyD
wdiAWQounGWWouRq5g4MnPVkqb/sYWXb8pVh5mbPo3A5fMRkC41eyoxxTDDC
LoLgm9JPjBJ/ysPGYnlbWtTY3n5+pcF7HORJqa5+ke494PKg+XzE4NWrhOhX
zBBCO615BeBxa/Hir5lfui9VZfFgxowP+DGbV3PnvsdjGn9LKJ7URzwnvEIB
nyDQCz0MDf+MjQuKz8eAd3bu79/FXCrVvFq79s8ktttCvLLNcIRXrn2hbF7J
fPPs/W/UDEdMPgKXElrTamtP0r3DXHw+YqX1J6TI+8i5DnIaYhtnxKG5H5ii
eDp9+lmud7PxRCrsSbJoA34w7rbbzrLa5GjOQX0QFuM7cG/2bCQa36uykO7s
fDtkSmF2f6wplaaIU2xsvJ+5NGHCE0z+QibrUcMllM7O3dzMj1i0d9PVs2w2
hzrMpmvJiR7Fz3E4Tdk5ShL5NrfsedTqDa0pM3WvvHwfceQA86a09MOAWYNR
zA/p1hEuPh8xfwyKd4Yc5FtwkLmGP6tNeKhASbG6zZy5j3kA7QGPiCc5WrLB
IrAMBhFfY3yp2rKC4E3GaiX4eSijtoTComnT3uDByThDmNYsQuvsuAXeLBHx
Ytheo7ER2+BsZLH4iIPrj0nvn2UjWOYwfuEd35Tx+3mYRXEbjEnOw7WAQ3Zy
svfrVrMr83i/bllwjqL27/6aOLSf2HiQOVVbeyqPGQVPhx7GLuZUjuZXZ+dR
Qm4dYzNE8wuGcerU7awvABp8I6UQlVKW7SSHHHBgHR2P2Y4LxrC9fVcWy6CF
s2a9C+0TlkEwmptfc9pDsCnBDEqa0FJKX98LTp+UsOwc+mBgnLCvp+cX1Iy1
/ESZl20PM2uNtkZnZ+Y4co/23myYbpbZiCsZWhGCAtbJ5lsTJpwz7JLx5wkT
zjPbUHw+gi9/oN9+zyXQR8XaT5ib+Zqn2BodvQWbp7aNHKqTBnBsd911kRUM
TAPzwEgoXtKylVBC9DLwve422h0NTG/ET2xbKePB0tGA+DQ3b+Qn1OyY3Czv
BbsIq1hdPY+gmsUcTWiOwgYKRws1p6ZN28qT3MDLQkshJ01awc8P188tWXLE
bMji2vbv4TBHs2c8J0MeLrzLOzj1NnHgQR4OUNxLhriH0tLyK4bnexbmX2kv
eIbndJ7hfuJa5hNKymE1hWPwavPmfcJaCI6Aa4Ab8KesXoKo4e23n+Q+n91L
mDRpE38fdm2rrARRMmQ3URAUqn19AsMmFJ+P6Sw3BhsJhjQ3PwFlHGaZRmRI
bI5hDqDaJubfDMcGBy8S1/Ywr+QtELYJ1atZUo5cYsLoYGYers9HcAXChST5
Ji6Y+wEuvsdc2U/fo+VH+eUQ3zNXPmD+2LpVXb1N9/3Oso6c5d/uJPOkpqmU
aXsp0T44BVsJxIkzbC99xjxgDuH79vaVxrl1d79FfvFwKF1j6Z03xHAy47F8
bRI7Oh6iNs8x3EEIGJjQT3EExQ4wpk17nEEXFtlmssARiFTo5zAtSHrvrr0T
QyxSm+P39T3MjOjrewy/X87hzOOebFYsO/ouWfKyh9eTTZ9+glt6gi3afcby
DdfcwdoYcmQh7pSXv2O8WdLo0Xrj74dZIT30B30x4oLPSqNypSLyPps+5d+g
XjpA4Selv+VKtwjT8OvZsz9h9cuLRIJ2mBGw9wrY2klH2ddWb9Wq32b5LK1S
IX2xLWG+4zlhmm0JZfdG2xKucjFNvY9t7drTYPPX/Is9ZPOfYdakNINUuP86
s0bUx+Waams/pfJChEGDJmYepg0dspZ33HGWGSSdYqAPTvhKhxR7cAP6AY3C
Q2CTjig8V0BfZAWY+M3UqY+zLv3YXAagzXXAL2YN+iZdrXKH+cvTz3V3v290
sNJh/sLvJlHmb3XY/KkIcjtzJ0/zqLn5HuYMSlLzSMybzaMfckbSxbJN3HDN
IwnhYcLAJ7ABsOIcKB4Rd3yGPWECDDxJBk/sHTQR8SS4kvaunIIYOXKxN2JE
N9m5B2JTECVXcDXNzctNICE8se1drhVEtLb+nJ+tdnS8MnsxZuxdhCeq47U2
xJPp01cQuw+EeGIbtoqrdDuZbm/GsNkJXbgdhHQ+jj6rTYL1BOiCQcQQX4cM
olfgCgxiKOGU4HgDkzrwSwrXAosZ4mTE0SS0o+nq2uPdfPMhjqsrHCAXOBSk
0qFIaf1ca+t672c/O8hPVFvMlS6W6/Usj0YjutXMApRczQwojHiZhGZGZ+fH
RMpqZkPlVXoZ39FnqrC8DJQDhWyNz/KfNGlVzQo2WSokSPJnPIWQoafnNTZI
KqTIc3oPSa6Xl89k9aBATDy+8trK4yf5mGDJvu22k/SzDdAaF+75DmWpdCiV
BBEwYNOnP8lP1Dj6UK6xnMfC/FH5vz0/yB98bm7eG+LPDzkZ38vu/1Toni2k
e/bsj1lZollZcfVgjoqkz4XOUJb+fqwdfDr/CiFZtJeaMVvJkNnCzoCzZh0y
2jFnzmHv1lsPsxZVXcF92FpU5dA24VJb29Pm/9U6TJrr/TSPuRIV20NcWrv2
Mx7PsrmkEhWXQ1zKdjMpfplFZ+dx42p0f6eS0Sw03gVACyMkywDtkWhApRAU
w3x+KpCwjv7tIFN2tdyJ63GmNWK9vW+QwBxgNcrTKjVjBlabnCK7B2t81sUE
8Ssq3n6Kq65xqF5SP6cSzoqpI/iYCpk8a1fRJ8I8Uj2hTbGhgO+wdNWxbgfL
GN41lk4sXJV2/5IREq0B9HJW7iXXZA/ADPQpkSPv7NzMvZmpU1+k+lt1hOUO
gG0mlFpqgNnyGSYEzISZM/ezugiyWMsj9k+ciR0U11j1tbRs1ezMjgDqNAds
o2YZsyei+fFsX9Pf/6LOuGY4YNsy4UC2r0l6VVW/4MU4SkOUw1exU6nxL3Pn
HmJnMXnyBh6VnThxLTsDuOaGhkX0e2yF/CJP05gy5WVCahtx5V36/aBxqaAO
G7vDCOVaog1v0dmJSdRnBbD+fgQDr8d2JWutKtXobAZY25vXeyo/J70SbXvW
hAFdt+5lNjNxzkEAtaNbATTbOWBC0RmvouJJDejgsFjzkG/Mw+jRC6gs9m68
cRljOHnyC+xjW1s3kWSfIHPzuYcu5DG82hspiIULz3h33XWBQV606N0ay3xg
nNeWSBj6uXM/YskV4BD/q2RZBmBbckfo56ZP30583cdP+A533GDV19OzisOj
J13jqvFGXdC141RBF0Ydw+J236Gycj39dhv3FQqvqdc71Cg9mt3Z+YaBGFYW
IgkRBcL4PHfuUT4Dd5wXLz7P11OnPhoys1DyKVPeDEGPulpa1jKsIxxGI+mQ
7TqHLxbobR9bo/0G2mB3GwcG3vewucyKFatgPK7ADWW+kyHzLb3sEVfoKdTU
7GFuAfXEFTgQHd6wO7b53Ppi+n/rGXmgTeLNZhG0KqE9yveANjjU33+W0Z81
ayfn82xh7up6k3+TssJQcLGv7wCQrXMYlqSR+0wYalti8a0oOghS2ZCkE/OA
UceKli1mFyUUOMynXBNN1oaYYHfdxNC4mJCrY5vaWgyMveqVlq7UmzDxXJjg
Cpir8Yc8Vurbbz/OhhfYA2Ngha1EcI0z3feZKQGbmba2R5hoEWKwDY8aHH2u
Ae+9eC7LiNjGRqy0HVU2aFQlULGDmKJrRPzF6FyuqM9MhEw8iXMdg53kjSzw
6lTAjM1/MVHDZ6gh+Rvp8/306U6+dyczYoBN9bhx9xMDnvf0NJQa3XCoMXbS
A5YQXmXJYUhyjNnBdxBuXPf3n2BLbUvs1KlvhyQWjEPoDivc4DArgUOyG7Qr
FGZoU5KjmwmehfF9+Yr4bnZNqNwTwhefm5uflkiwivHNY8FGWIKCfANejIfe
fWnpLYwoXggxbtxjrj6mi65abQaVB9ppDIkYD2DFfpMAVs4zkL5pSEjBJ7Un
9ccGZ/BHnm1wWBDfIcyN+rkJE37OJh2/le4YQLX3hMam/IHeaM28GIbK62Fw
47JvEuCVMrIp7hIJslOm7CcW76OmPY2HHyZpw9yxqEkQOyddctu312mJaW/f
wDZASy+HIfTfACyEFgVfa8Gtt0KzqVM3s1EWpYeJuP32oyzfI/m5nJBxQLGV
X/Em1ymc9o6ucTjuck0ID3ddWlru8ZqaVjJ2Odrc9vZ+T577Hyn4OsrJwb38
HKT1aYbS5yM6Vs9esTuRo6FAz1v8Wq4RGWUpbKezaBG6Mh8aMwGcSQQD/qDs
MOJq/Eyksbv7NdNdFO3A093dLzFqjVq9besgcV75Vag+kLVVH+h+EF1RkW1a
0R2prr6bUSR9VyDmsEBiKBfwoUya9DBvl7Jo0R4vcAAomVYA09r6Rii0gizh
TZp4XslcgbG1ABBODKIJMYUMwuLiGijq0K3BUn3sMQwQRaURuSHHCGUYpRVB
VF9Ha8VXcE2JK+B3OLq0KNr7UK6psfEOBofU1pWFdiXMBJtp07aZAU9bH9va
NjEObAxJ4MT3ZASOOxMjrZ+0tr6chYtEtIKLqLAWrJwr4HIll3LKtWYu3G/A
wJ2AYBMmoZqrE96gtQtmDITCqAvRBIbPF4EJ5/HwSOsnkB1UCsIRTJJANEVM
PH6WMfHvh0w8CBXTZF76RuX8DxOL8UvhtoiqbUpSlia0ti6zWp7LGjN79j72
d9KxkS6jRBijLLODrftQL8DRtqNeVxXXvxDjG0fhxTCFdsxrD/MtWfKu1fKw
rguF6AWLPAuFoutosc1SUCg+e5SxcBfJIW5nHiJu6u5eo/Xnxwc+/2CviQ5b
vxyHlApZtpoKWXZvbqTpzakkifR1xPFqpjVplZNkrk4Jll6jKf8+TIwdxeU4
pNA2DKJySUfkMEq7P3Q05s8/EiJGPFiTxW903sCTvGsk41/CZNjKlLIyDn19
66zmhUNmCVGQvBK/LGRIOhBkQJEsF2LIGBg4TVHrgzoWuDYy/j1Mhh2uCBkg
K9y8cESa6V49ZKyZ6Dm0AO+flp7G3Lm7oFWNmsqoni9Zsp10fBHruH+FVv/P
6FY1GYVI6lZjUU64NWGFkMjFToM0aRBbW19kK4Yi/r76Gj3M/wo31fa8CYec
jHaIe+Blx2+ilEi+9fefFl0tu8ZW/u9wK21pTjjEoEnzz5ZmFDtAGqNbKEZT
G8iCa2whG/jgh5tpG8ImLYW2tKJo2z7Wwnry5OfYQSWv0URz8/LDzbPdjzTP
Nm3SPDtVj6Jt9FirKVimIB39H1Jpbop6PZzZ09HWEN/hCccYrmSS22rS4VKT
KvmxpoXbUR1uh23tfYdgjbV8jYo5XgenrsZxxjahMdwEW2ikCbaxkCZIiKLT
UCXXGHlzEybYTUiFrCyKNgDjLTM1adLL7Npy/xZ1aVX/Vm16mwwJgYA+3mI8
9rkSRlxLfMnHzvD/tO2doNx0hSjPfmHKFf/PTPv/JEJcJR2rixWYq4DtVnfV
Wl+upQtrql4UrloshDZaxX+LmP9MVV1sabwYm6tJuMXW+2C4XvXSzS2e6h3+
uBwTHx8K1wdoVq9+Tj8d8xv9Fj++3vpf13HX3t/9H6ynctw=\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"LightBlue", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "2"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8026121909915247`*^9, 3.802612352899715*^9}, 
   3.8026134356026506`*^9, 3.8026681181845818`*^9}],

Cell[BoxData[
 Graphics3DBox[
  {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
   CuboidBox[{1, 0, 0}, {2, 1, 1}], CuboidBox[{2, 0, 0}, {3, 1, 1}], 
   CuboidBox[{3, 0, 0}, {4, 1, 1}], CuboidBox[{4, 0, 0}, {5, 1, 1}], 
   CuboidBox[{5, 0, 0}, {6, 1, 1}], CuboidBox[{0, 1, 0}, {1, 2, 1}], 
   CuboidBox[{0, 2, 0}, {1, 3, 1}], CuboidBox[{0, 3, 0}, {1, 4, 1}], 
   CuboidBox[{0, 4, 0}, {1, 5, 1}], CuboidBox[{0, 5, 0}, {1, 6, 1}], 
   CuboidBox[{1, 1, 0}, {2, 2, 1}], CuboidBox[{1, 2, 0}, {2, 3, 1}], 
   CuboidBox[{1, 3, 0}, {2, 4, 1}], CuboidBox[{1, 4, 0}, {2, 5, 1}], 
   CuboidBox[{1, 5, 0}, {2, 6, 1}], CuboidBox[{1, 1, 0}, {2, 2, 1}], 
   CuboidBox[{0, 0, 1}, {1, 1, 2}], CuboidBox[{0, 1, 1}, {1, 2, 2}], 
   CuboidBox[{0, 2, 1}, {1, 3, 2}], CuboidBox[{0, 3, 1}, {1, 4, 2}], 
   CuboidBox[{0, 4, 1}, {1, 5, 2}], CuboidBox[{0, 5, 1}, {1, 6, 2}]},
  Boxed->False,
  ImageSize->{715.0198758443487, 463.},
  ViewPoint->{2.342868845184383, 1.9295682717457827`, 1.4959050300525059`},
  ViewVertical->{0.0838754678700571, 0.10048591605317311`, 
   2.9741902055989637`}]], "Output",
 CellChangeTimes->{
  3.802612230624968*^9, {3.8026123022380447`*^9, 3.802612353350321*^9}, 
   3.8026134362921295`*^9, 
   3.8026681193784084`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Green", ",", 
       RowBox[{"Sphere", "[", "]"}]}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Directional\>\"", ",", "c", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Yellow", ",", "Blue"}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.802612911554572*^9, 3.802612911571022*^9}, {
  3.8026129870806804`*^9, 3.802612987996543*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   Graphics3DBox[
    {RGBColor[0, 1, 0], SphereBox[{0, 0, 0}]},
    Lighting->{{"Directional", 
       RGBColor[1, 0, 0], {{0, 0, 1}, {0, 0, 0}}}}], ",", 
   Graphics3DBox[
    {RGBColor[0, 1, 0], SphereBox[{0, 0, 0}]},
    Lighting->{{"Directional", 
       RGBColor[1, 1, 0], {{0, 0, 1}, {0, 0, 0}}}}], ",", 
   Graphics3DBox[
    {RGBColor[0, 1, 0], SphereBox[{0, 0, 0}]},
    Lighting->{{"Directional", 
       RGBColor[0, 0, 1], {{0, 0, 1}, {0, 0, 0}}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.802612988778618*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"LightBlue", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.802612393811436*^9, 3.802612742868084*^9}, {
   3.802612920753236*^9, 3.802613013259635*^9}, 3.8026134239934673`*^9}],

Cell[BoxData[
 Graphics3DBox[
  {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
   CuboidBox[{1, 0, 0}, {2, 1, 1}], CuboidBox[{2, 0, 0}, {3, 1, 1}], 
   CuboidBox[{3, 0, 0}, {4, 1, 1}], CuboidBox[{4, 0, 0}, {5, 1, 1}], 
   CuboidBox[{5, 0, 0}, {6, 1, 1}], CuboidBox[{0, 1, 0}, {1, 2, 1}], 
   CuboidBox[{0, 2, 0}, {1, 3, 1}], CuboidBox[{0, 3, 0}, {1, 4, 1}], 
   CuboidBox[{0, 4, 0}, {1, 5, 1}], CuboidBox[{0, 5, 0}, {1, 6, 1}], 
   CuboidBox[{1, 1, 0}, {2, 2, 1}], CuboidBox[{1, 2, 0}, {2, 3, 1}], 
   CuboidBox[{1, 3, 0}, {2, 4, 1}], CuboidBox[{1, 4, 0}, {2, 5, 1}], 
   CuboidBox[{1, 5, 0}, {2, 6, 1}], CuboidBox[{1, 1, 0}, {2, 2, 1}], 
   CuboidBox[{0, 0, 1}, {1, 1, 2}], CuboidBox[{0, 1, 1}, {1, 2, 2}], 
   CuboidBox[{0, 2, 1}, {1, 3, 2}], CuboidBox[{0, 3, 1}, {1, 4, 2}], 
   CuboidBox[{0, 4, 1}, {1, 5, 2}], CuboidBox[{0, 5, 1}, {1, 6, 2}], 
   CuboidBox[{-1, 0, 0}, {0, 1, 1}], CuboidBox[{-2, 0, 0}, {-1, 1, 1}], 
   CuboidBox[{-3, 0, 0}, {-2, 1, 1}], CuboidBox[{-4, 0, 0}, {-3, 1, 1}], 
   CuboidBox[{-5, 0, 0}, {-4, 1, 1}], CuboidBox[{0, -1, 0}, {1, 0, 1}], 
   CuboidBox[{0, -2, 0}, {1, -1, 1}], CuboidBox[{0, -3, 0}, {1, -2, 1}], 
   CuboidBox[{0, -4, 0}, {1, -3, 1}], CuboidBox[{0, -5, 0}, {1, -4, 1}], 
   CuboidBox[{0, -1, 1}, {1, 0, 2}], CuboidBox[{0, -2, 1}, {1, -1, 2}], 
   CuboidBox[{0, -3, 1}, {1, -2, 2}], CuboidBox[{0, -4, 1}, {1, -3, 2}], 
   CuboidBox[{0, -5, 1}, {1, -4, 2}], CuboidBox[{1, -1, 0}, {2, 0, 1}], 
   CuboidBox[{1, -2, 0}, {2, -1, 1}], CuboidBox[{1, -3, 0}, {2, -2, 1}], 
   CuboidBox[{1, -4, 0}, {2, -3, 1}], CuboidBox[{1, -5, 0}, {2, -4, 1}]},
  Boxed->False,
  ImageSize->{1025.495370800248, 819.},
  ViewPoint->{2.486492764639718, 1.9018171606807055`, 1.2846965473350933`},
  ViewVertical->{0.2743334201481755, 0.1994331609463739, 
   5.173999378079635}]], "Output",
 CellChangeTimes->{{3.8026124285324707`*^9, 3.802612454072437*^9}, {
   3.802612495611801*^9, 3.8026125226143303`*^9}, {3.8026125579558578`*^9, 
   3.802612565854067*^9}, 3.802612603827158*^9, 3.8026126350990143`*^9, {
   3.802612679012932*^9, 3.8026127058669662`*^9}, 3.802612743539342*^9, {
   3.80261292183258*^9, 3.8026130139247837`*^9}, 3.8026134251743145`*^9, 
   3.802668210125818*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", "LightBlue", 
     ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.802613058999522*^9, 3.802613196705614*^9}, {
  3.8026132458373504`*^9, 3.802613246578968*^9}, {3.802613391922394*^9, 
  3.8026134047089653`*^9}, {3.8026682826799474`*^9, 3.8026683712620935`*^9}, {
  3.802669668082691*^9, 3.802669717536516*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0], Opacity[0.75], CuboidBox[{1, 0, 0}, {2, 1, 1}]}, 
   {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
    CuboidBox[{-1, 0, 0}, {0, 1, 1}], CuboidBox[{-2, 0, 0}, {-1, 1, 1}], 
    CuboidBox[{-3, 0, 0}, {-2, 1, 1}], CuboidBox[{-4, 0, 0}, {-3, 1, 1}], 
    CuboidBox[{-5, 0, 0}, {-4, 1, 1}], CuboidBox[{0, -1, 0}, {1, 0, 1}], 
    CuboidBox[{0, -2, 0}, {1, -1, 1}], CuboidBox[{0, -3, 0}, {1, -2, 1}], 
    CuboidBox[{0, -4, 0}, {1, -3, 1}], CuboidBox[{0, -5, 0}, {1, -4, 1}], 
    CuboidBox[{0, -1, 1}, {1, 0, 2}], CuboidBox[{0, -2, 1}, {1, -1, 2}], 
    CuboidBox[{0, -3, 1}, {1, -2, 2}], CuboidBox[{0, -4, 1}, {1, -3, 2}], 
    CuboidBox[{0, -5, 1}, {1, -4, 2}], CuboidBox[{1, -1, 0}, {2, 0, 1}], 
    CuboidBox[{1, -2, 0}, {2, -1, 1}], CuboidBox[{1, -3, 0}, {2, -2, 1}], 
    CuboidBox[{1, -4, 0}, {2, -3, 1}], CuboidBox[{1, -5, 0}, {2, -4, 1}]}},
  Boxed->False,
  ImageSize->{394.82955099370133`, 242.},
  ViewPoint->{2.388310182829524, 2.025353482253476, 1.282153556527661},
  ViewVertical->{0.19305363992343866`, 0.16982255421592823`, 
   3.396157943778825}]], "Output",
 CellChangeTimes->{
  3.8026132526151323`*^9, {3.8026133935138016`*^9, 3.8026134057016573`*^9}, {
   3.8026682875311613`*^9, 3.802668371941657*^9}, 3.802669675401665*^9, {
   3.8026697078624415`*^9, 
   3.802669717958167*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "LightBlue", 
     ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8026697271395617`*^9, 3.80266975413*^9}, {
  3.802669808195142*^9, 3.802669812117382*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0], Opacity[0.75], CuboidBox[{0, -1, 1}, {1, 0, 2}]}, 
   {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
    CuboidBox[{1, 0, 0}, {2, 1, 1}], CuboidBox[{-1, 0, 0}, {0, 1, 1}], 
    CuboidBox[{-2, 0, 0}, {-1, 1, 1}], CuboidBox[{-3, 0, 0}, {-2, 1, 1}], 
    CuboidBox[{-4, 0, 0}, {-3, 1, 1}], CuboidBox[{-5, 0, 0}, {-4, 1, 1}], 
    CuboidBox[{0, -1, 0}, {1, 0, 1}], CuboidBox[{0, -2, 0}, {1, -1, 1}], 
    CuboidBox[{0, -3, 0}, {1, -2, 1}], CuboidBox[{0, -4, 0}, {1, -3, 1}], 
    CuboidBox[{0, -5, 0}, {1, -4, 1}], CuboidBox[{0, -2, 1}, {1, -1, 2}], 
    CuboidBox[{0, -3, 1}, {1, -2, 2}], CuboidBox[{0, -4, 1}, {1, -3, 2}], 
    CuboidBox[{0, -5, 1}, {1, -4, 2}], CuboidBox[{1, -1, 0}, {2, 0, 1}], 
    CuboidBox[{1, -2, 0}, {2, -1, 1}], CuboidBox[{1, -3, 0}, {2, -2, 1}], 
    CuboidBox[{1, -4, 0}, {2, -3, 1}], CuboidBox[{1, -5, 0}, {2, -4, 1}]}},
  Boxed->False,
  ImageSize->{413.57812901105643`, 238.},
  ViewPoint->{2.280584926052675, 2.104987643975914, 1.3483172526412472`},
  ViewVertical->{0.17168777142556488`, 0.1626850210898807, 
   3.4133140482846978`}]], "Output",
 CellChangeTimes->{
  3.8026697714202423`*^9, {3.802669809579692*^9, 3.8026698135151634`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "LightBlue", 
     ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8026698880881166`*^9, 3.802669893441906*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0], Opacity[0.75], CuboidBox[{0, -2, 1}, {1, -1, 2}], 
    CuboidBox[{0, -1, 1}, {1, 0, 2}]}, 
   {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
    CuboidBox[{1, 0, 0}, {2, 1, 1}], CuboidBox[{-1, 0, 0}, {0, 1, 1}], 
    CuboidBox[{-2, 0, 0}, {-1, 1, 1}], CuboidBox[{-3, 0, 0}, {-2, 1, 1}], 
    CuboidBox[{-4, 0, 0}, {-3, 1, 1}], CuboidBox[{-5, 0, 0}, {-4, 1, 1}], 
    CuboidBox[{0, -1, 0}, {1, 0, 1}], CuboidBox[{0, -2, 0}, {1, -1, 1}], 
    CuboidBox[{0, -3, 0}, {1, -2, 1}], CuboidBox[{0, -4, 0}, {1, -3, 1}], 
    CuboidBox[{0, -5, 0}, {1, -4, 1}], CuboidBox[{0, -3, 1}, {1, -2, 2}], 
    CuboidBox[{0, -4, 1}, {1, -3, 2}], CuboidBox[{0, -5, 1}, {1, -4, 2}], 
    CuboidBox[{1, -1, 0}, {2, 0, 1}], CuboidBox[{1, -2, 0}, {2, -1, 1}], 
    CuboidBox[{1, -3, 0}, {2, -2, 1}], CuboidBox[{1, -4, 0}, {2, -3, 1}], 
    CuboidBox[{1, -5, 0}, {2, -4, 1}]}},
  Boxed->False,
  ImageSize->{398.39405379016495`, 235.},
  ViewPoint->{2.3417358585398, 2.0734078374761866`, 1.2912215566358836`},
  ViewVertical->{0.17762683931239046`, 0.18573790999101775`, 
   3.398971830876092}]], "Output",
 CellChangeTimes->{
  3.802669829379355*^9, {3.802669889018445*^9, 3.8026698952626467`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "LightBlue", 
     ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8026699197516165`*^9, 3.8026699443505273`*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0], Opacity[0.75], CuboidBox[{1, 0, 0}, {2, 1, 1}], 
    CuboidBox[{0, -1, 1}, {1, 0, 2}]}, 
   {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
    CuboidBox[{-1, 0, 0}, {0, 1, 1}], CuboidBox[{-2, 0, 0}, {-1, 1, 1}], 
    CuboidBox[{-3, 0, 0}, {-2, 1, 1}], CuboidBox[{-4, 0, 0}, {-3, 1, 1}], 
    CuboidBox[{-5, 0, 0}, {-4, 1, 1}], CuboidBox[{0, -1, 0}, {1, 0, 1}], 
    CuboidBox[{0, -2, 0}, {1, -1, 1}], CuboidBox[{0, -3, 0}, {1, -2, 1}], 
    CuboidBox[{0, -4, 0}, {1, -3, 1}], CuboidBox[{0, -5, 0}, {1, -4, 1}], 
    CuboidBox[{0, -2, 1}, {1, -1, 2}], CuboidBox[{0, -3, 1}, {1, -2, 2}], 
    CuboidBox[{0, -4, 1}, {1, -3, 2}], CuboidBox[{0, -5, 1}, {1, -4, 2}], 
    CuboidBox[{1, -1, 0}, {2, 0, 1}], CuboidBox[{1, -2, 0}, {2, -1, 1}], 
    CuboidBox[{1, -3, 0}, {2, -2, 1}], CuboidBox[{1, -4, 0}, {2, -3, 1}], 
    CuboidBox[{1, -5, 0}, {2, -4, 1}]}},
  Boxed->False,
  ImageSize->{401.87195452672483`, 253.},
  ViewPoint->{2.198494239506706, 2.1472179368309066`, 1.4163609040804042`},
  ViewVertical->{0.13811317368477669`, 0.16756601009711702`, 
   3.4298138277771733`}]], "Output",
 CellChangeTimes->{{3.8026699149971857`*^9, 3.80266994484116*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", "LightBlue", 
     ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8026699768626657`*^9, 3.80267001384791*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
    CuboidBox[{1, 0, 0}, {2, 1, 1}]}, 
   {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, -1, 1}, {1, 0, 2}], 
    CuboidBox[{-1, 0, 0}, {0, 1, 1}], CuboidBox[{-2, 0, 0}, {-1, 1, 1}], 
    CuboidBox[{-3, 0, 0}, {-2, 1, 1}], CuboidBox[{-4, 0, 0}, {-3, 1, 1}], 
    CuboidBox[{-5, 0, 0}, {-4, 1, 1}], CuboidBox[{0, -1, 0}, {1, 0, 1}], 
    CuboidBox[{0, -2, 0}, {1, -1, 1}], CuboidBox[{0, -3, 0}, {1, -2, 1}], 
    CuboidBox[{0, -4, 0}, {1, -3, 1}], CuboidBox[{0, -5, 0}, {1, -4, 1}], 
    CuboidBox[{0, -2, 1}, {1, -1, 2}], CuboidBox[{0, -3, 1}, {1, -2, 2}], 
    CuboidBox[{0, -4, 1}, {1, -3, 2}], CuboidBox[{0, -5, 1}, {1, -4, 2}], 
    CuboidBox[{1, -1, 0}, {2, 0, 1}], CuboidBox[{1, -2, 0}, {2, -1, 1}], 
    CuboidBox[{1, -3, 0}, {2, -2, 1}], CuboidBox[{1, -4, 0}, {2, -3, 1}], 
    CuboidBox[{1, -5, 0}, {2, -4, 1}]}},
  Boxed->False,
  ImageSize->{411.63642092021024`, 249.},
  ViewPoint->{2.314766508578583, 2.0816311406948405`, 1.3261477311568333`},
  ViewVertical->{0.1779656905128003, 0.16637113760703157`, 
   3.4077714727363664`}]], "Output",
 CellChangeTimes->{
  3.8026699799531193`*^9, {3.802670010728855*^9, 3.8026700151520042`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", "LightBlue", 
     ",", 
     RowBox[{"Opacity", "[", ".75", "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Cuboid", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.802670079461466*^9, 3.80267010376101*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0], Opacity[0.75], CuboidBox[{1, -1, 0}, {2, 0, 1}], 
    CuboidBox[{1, 0, 0}, {2, 1, 1}]}, 
   {RGBColor[0.87, 0.94, 1], Opacity[0.75], CuboidBox[{0, 0, 0}, {1, 1, 1}], 
    CuboidBox[{-1, 0, 0}, {0, 1, 1}], CuboidBox[{-2, 0, 0}, {-1, 1, 1}], 
    CuboidBox[{-3, 0, 0}, {-2, 1, 1}], CuboidBox[{-4, 0, 0}, {-3, 1, 1}], 
    CuboidBox[{-5, 0, 0}, {-4, 1, 1}], CuboidBox[{0, -1, 0}, {1, 0, 1}], 
    CuboidBox[{0, -2, 0}, {1, -1, 1}], CuboidBox[{0, -3, 0}, {1, -2, 1}], 
    CuboidBox[{0, -4, 0}, {1, -3, 1}], CuboidBox[{0, -5, 0}, {1, -4, 1}], 
    CuboidBox[{0, -1, 1}, {1, 0, 2}], CuboidBox[{0, -2, 1}, {1, -1, 2}], 
    CuboidBox[{0, -3, 1}, {1, -2, 2}], CuboidBox[{0, -4, 1}, {1, -3, 2}], 
    CuboidBox[{0, -5, 1}, {1, -4, 2}], CuboidBox[{1, -2, 0}, {2, -1, 1}], 
    CuboidBox[{1, -3, 0}, {2, -2, 1}], CuboidBox[{1, -4, 0}, {2, -3, 1}], 
    CuboidBox[{1, -5, 0}, {2, -4, 1}]}},
  Boxed->False,
  ImageSize->{406.90049203743604`, 261.},
  ViewPoint->{2.266618915502105, 2.0185590090156107`, 1.4959472647824124`},
  ViewVertical->{0.12877926843317858`, 0.13574303615132927`, 
   3.4468839882559164`}]], "Output",
 CellChangeTimes->{
  3.80267002955892*^9, {3.802670068359562*^9, 
   3.8026701043728333`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["b", "2"]}], "-", "3"}], 
    RowBox[{
     SqrtBox["2"], "b"}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}], ")"}], 
    FractionBox["1", 
     RowBox[{
      SqrtBox["2"], "b"}]]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], 
    FractionBox[
     SqrtBox["2"], "b"]}]}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SqrtBox["2"], 
   RowBox[{"(", 
    RowBox[{"b", "-", 
     FractionBox["1", "b"]}], ")"}]}], "//", 
  "Expand"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8024143612883215`*^9, 3.8024144678329535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SqrtBox["2"], "b"]}], "+", 
  RowBox[{
   SqrtBox["2"], " ", "b"}]}]], "Output",
 CellChangeTimes->{
  3.8024144186404786`*^9, {3.8024144526619015`*^9, 3.802414468187771*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SqrtBox["2"], "b"]}], "+", 
  RowBox[{
   SqrtBox["2"], " ", "b"}]}]], "Output",
 CellChangeTimes->{
  3.8024144186404786`*^9, {3.8024144526619015`*^9, 3.802414468187771*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lev 0 relations", "Subchapter",
 CellChangeTimes->{{3.7961185427121134`*^9, 3.7961185600188236`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h3", "=", 
   RowBox[{
    RowBox[{"-", "h1"}], "-", "h2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]2", "=", 
   RowBox[{
    RowBox[{"h1", " ", "h2"}], "+", 
    RowBox[{"h1", " ", "h3"}], "+", 
    RowBox[{"h2", " ", "h3"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]3", "=", 
   RowBox[{"h1", " ", "h2", " ", "h3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]00", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
     SuperscriptBox["z", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", "h1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h3"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", "h1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h3"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "-", "h1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h3"}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.796119694825061*^9, 3.7961197095718255`*^9}, {
   3.7961197401598663`*^9, 3.796119780354475*^9}, {3.796120007597831*^9, 
   3.7961200134058313`*^9}, {3.796177957191284*^9, 3.7961779774540887`*^9}, 
   3.796272828808587*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"e", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h3"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{"h1", "+", "h2"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h2"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h1"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.7961184956923857`*^9, 3.7961184981288605`*^9}, {
   3.7961186019522295`*^9, 3.796118752347178*^9}, 3.796118820081581*^9, {
   3.796118970065275*^9, 3.7961189727624116`*^9}, {3.7961190111795053`*^9, 
   3.796119135838396*^9}, {3.7961197143391714`*^9, 3.796119716227723*^9}, {
   3.7961776786505413`*^9, 3.7961776891838493`*^9}, {3.7961778069893475`*^9, 
   3.7961778302188654`*^9}, {3.796179381347451*^9, 3.796179403161236*^9}, {
   3.7961794826726837`*^9, 3.796179483583165*^9}, {3.7961795336639853`*^9, 
   3.796179536379244*^9}, 3.7961800463941793`*^9, {3.7962728336300025`*^9, 
   3.7962728347971163`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lev 1 relations", "Subchapter",
 CellChangeTimes->{{3.7961191605917573`*^9, 3.7961191648918314`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h2"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h2"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h1", "+", "h2"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h3"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h2", "-", "h3"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.796119608964108*^9, 3.7961196511773977`*^9}, {
  3.7961197238261013`*^9, 3.7961197346593027`*^9}, {3.796119894395814*^9, 
  3.7961199078527737`*^9}, {3.796177832876551*^9, 3.7961778381389885`*^9}, {
  3.7961800651321735`*^9, 3.7961801352182045`*^9}, {3.796181184756755*^9, 
  3.796181187141277*^9}, {3.7961845869477196`*^9, 3.7961846285875654`*^9}, {
  3.796272838196957*^9, 3.7962728436350875`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"e", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h2"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h3", "-", "h2"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{"h1", "+", 
            RowBox[{"2", "h2"}]}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h3", "-", "h1"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{
            RowBox[{"2", "h1"}], "+", "h2"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Psi]00", "[", "z", "]"}], 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"z", "-", "h1", "-", "h2"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"h1", "+", "h3"}]}], "}"}]}], "]"}]], 
        RowBox[{"z", "+", "h2"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{"h1", "+", "h3"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Psi]00", "[", "z", "]"}], 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"z", "-", "h1", "-", "h2"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"h2", "+", "h3"}]}], "}"}]}], "]"}]], 
        RowBox[{"z", "+", "h1"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"e", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h2", "-", "h3"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h3"}], ",", 
           RowBox[{"h1", "+", 
            RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h2", "-", "h1"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h3"}], ",", 
           RowBox[{
            RowBox[{"2", "h1"}], "+", "h3"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Psi]00", "[", "z", "]"}], 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"z", "-", "h1", "-", "h3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"h2", "+", "h3"}]}], "}"}]}], "]"}]], 
        RowBox[{"z", "+", "h1"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h3"}], ",", 
           RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Psi]00", "[", "z", "]"}], 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"z", "-", "h1", "-", "h3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"h1", "+", "h2"}]}], "}"}]}], "]"}]], 
        RowBox[{"z", "+", "h3"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{"h1", "+", "h3"}]}], "]"}]}], "]"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"e", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h1", "-", "h3"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3"}], ",", 
           RowBox[{"h2", "+", 
            RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", "+", "h1", "-", "h2"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h2", "+", "h3"}], ",", 
           RowBox[{
            RowBox[{"2", "h2"}], "+", "h3"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Psi]00", "[", "z", "]"}], 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"z", "-", "h2", "-", "h3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"h1", "+", "h2"}]}], "}"}]}], "]"}]], 
        RowBox[{"z", "+", "h3"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Psi]00", "[", "z", "]"}], 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"z", "-", "h2", "-", "h3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"h1", "+", "h3"}]}], "}"}]}], "]"}]], 
        RowBox[{"z", "+", "h2"}]], 
       RowBox[{"OP", "[", 
        RowBox[{"A", ",", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h3"}], ",", 
           RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.796119196381308*^9, 3.796119326975836*^9}, {
   3.7961193816447945`*^9, 3.7961195991517725`*^9}, {3.7961199394939747`*^9, 
   3.7961199883864326`*^9}, {3.7961200426210356`*^9, 
   3.7961200951368065`*^9}, {3.796177844159457*^9, 3.7961778485049505`*^9}, {
   3.7961801200259333`*^9, 3.7961801916143913`*^9}, 3.7961822539372997`*^9, {
   3.796182284166007*^9, 3.796182286358533*^9}, {3.796272848813347*^9, 
   3.7962728612826085`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h2"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"\[Psi]00", "[", "z", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"h1", "+", "h2"}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h3"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"OP", "[", 
        RowBox[{"S", "[", "1", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"\[Psi]00", "[", "z", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"h1", "+", "h3"}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h2"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"OP", "[", 
        RowBox[{"S", "[", "1", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"S", "[", 
     RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"\[Psi]00", "[", "z", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"h2", "+", "h3"}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h1"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"OP", "[", 
        RowBox[{"S", "[", "1", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7961202533963957`*^9, 3.79612025895467*^9}, {
   3.79612029825495*^9, 3.7961204350290337`*^9}, {3.7961778526046233`*^9, 
   3.7961778556570673`*^9}, {3.796180198444044*^9, 3.7961802861583548`*^9}, 
   3.7961803271339874`*^9, {3.7961821245403013`*^9, 3.7961821275000134`*^9}, 
   3.79618222136318*^9, {3.7961846423605595`*^9, 3.796184653526312*^9}, {
   3.796272033173492*^9, 3.7962720394369135`*^9}, {3.796272810787797*^9, 
   3.796272822315843*^9}, {3.796272863695601*^9, 3.7962728663568726`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lev 2 relations", "Subchapter",
 CellChangeTimes->{{3.7961204761243553`*^9, 3.7961204833256035`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{
         RowBox[{"2", "h1"}], "+", "h2"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h2"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", 
       RowBox[{"2", "h1"}], "-", "h2"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2"}], ",", 
         RowBox[{
          RowBox[{"2", "h1"}], "+", "h2"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"h1", "+", 
         RowBox[{"2", "h2"}]}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h2"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", 
       RowBox[{"2", "h2"}]}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2"}], ",", 
         RowBox[{"h1", "+", 
          RowBox[{"2", "h2"}]}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h3"}], ",", 
        RowBox[{"h1", "+", 
         RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h3"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", 
       RowBox[{"2", "h3"}]}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h3"}], ",", 
         RowBox[{"h1", "+", 
          RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h3"}], ",", 
        RowBox[{
         RowBox[{"2", "h1"}], "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h3"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", 
       RowBox[{"2", "h1"}], "-", "h3"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h3"}], ",", 
         RowBox[{
          RowBox[{"2", "h1"}], "+", "h3"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h2", "+", "h3"}], ",", 
        RowBox[{"h2", "+", 
         RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h2", "-", "h3"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h2", "-", 
       RowBox[{"2", "h3"}]}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h2", "+", "h3"}], ",", 
         RowBox[{"h2", "+", 
          RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h2", "+", "h3"}], ",", 
        RowBox[{
         RowBox[{"2", "h2"}], "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h2", "-", "h3"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", 
       RowBox[{"2", "h2"}], "-", "h3"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h2", "+", "h3"}], ",", 
         RowBox[{
          RowBox[{"2", "h2"}], "+", "h3"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"h1", "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h2"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h3"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2"}], ",", 
         RowBox[{"h1", "+", "h3"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h2"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h2", "-", "h3"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2"}], ",", 
         RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"\[Psi]", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h3"}], ",", 
        RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], 
     RowBox[{"\[Psi]00", "[", "z", "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h1", "-", "h3"}], "]"}], 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "-", "h2", "-", "h3"}], "]"}], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h3"}], ",", 
         RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7961205446982803`*^9, 3.7961206061593556`*^9}, {
  3.7961206370358424`*^9, 3.7961208312960463`*^9}, {3.7961778594245462`*^9, 
  3.796177873191518*^9}, {3.796180298601756*^9, 3.796180476415382*^9}, {
  3.796272868921734*^9, 3.7962728809918337`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{
         RowBox[{"2", "h1"}], "+", "h2"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]00", "[", "z", "]"}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"z", "-", "h1", "-", "h2"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{
           RowBox[{"2", "h1"}], "+", "h2"}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h3", "-", "h1"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h1", "+", "h2"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"h1", "+", 
         RowBox[{"2", "h2"}]}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]00", "[", "z", "]"}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"z", "-", "h1", "-", "h2"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"h1", "+", 
           RowBox[{"2", "h2"}]}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h3", "-", "h2"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h1", "+", "h2"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h3"}], ",", 
        RowBox[{"h1", "+", 
         RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]00", "[", "z", "]"}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"z", "-", "h1", "-", "h3"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"h1", "+", 
           RowBox[{"2", "h3"}]}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h2", "-", "h3"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h3"}], ",", 
        RowBox[{
         RowBox[{"2", "h1"}], "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]00", "[", "z", "]"}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"z", "-", "h1", "-", "h3"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{
           RowBox[{"2", "h1"}], "+", "h3"}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h2", "-", "h1"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h2", "+", "h3"}], ",", 
        RowBox[{"h2", "+", 
         RowBox[{"2", "h3"}]}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]00", "[", "z", "]"}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"z", "-", "h2", "-", "h3"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"h2", "+", 
           RowBox[{"2", "h3"}]}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h1", "-", "h3"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h2", "+", "h3"}], ",", 
        RowBox[{
         RowBox[{"2", "h2"}], "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     FractionBox[
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]00", "[", "z", "]"}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"z", "-", "h2", "-", "h3"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{
           RowBox[{"2", "h2"}], "+", "h3"}]}], "}"}]}], "]"}], 
      RowBox[{"z", "+", "h1", "-", "h2"}]], 
     RowBox[{"OP", "[", 
      RowBox[{"A", ",", 
       RowBox[{"S", "[", 
        RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"h1", "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]00", "[", "z", "]"}], 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"z", "-", "h1", "-", "h2"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"h1", "+", "h3"}]}], "}"}]}], "]"}]], 
         RowBox[{"z", "+", "h2"}]], 
        RowBox[{"S", "[", 
         RowBox[{"h1", "+", "h2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]00", "[", "z", "]"}], 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"z", "-", "h1", "-", "h2"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"h1", "+", "h2"}]}], "}"}]}], "]"}]], 
         RowBox[{"z", "+", "h3"}]], 
        RowBox[{"OP", "[", 
         RowBox[{"A", ",", 
          RowBox[{"S", "[", 
           RowBox[{"h1", "+", "h3"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]00", "[", "z", "]"}], 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"z", "-", "h1", "-", "h2"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"h2", "+", "h3"}]}], "}"}]}], "]"}]], 
         RowBox[{"z", "+", "h1"}]], 
        RowBox[{"S", "[", 
         RowBox[{"h1", "+", "h2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]00", "[", "z", "]"}], 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"z", "-", "h2", "-", "h3"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"h1", "+", "h2"}]}], "}"}]}], "]"}]], 
         RowBox[{"z", "+", "h3"}]], 
        RowBox[{"OP", "[", 
         RowBox[{"A", ",", 
          RowBox[{"S", "[", 
           RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"f", "[", "i_", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"A", ",", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h3"}], ",", 
        RowBox[{"h2", "+", "h3"}]}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Sigma]3"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]00", "[", "z", "]"}], 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"z", "-", "h1", "-", "h3"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"h2", "+", "h3"}]}], "}"}]}], "]"}]], 
         RowBox[{"z", "+", "h1"}]], 
        RowBox[{"S", "[", 
         RowBox[{"h1", "+", "h3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"Residue", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]00", "[", "z", "]"}], 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"z", "-", "h2", "-", "h3"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", 
              RowBox[{"h1", "+", "h3"}]}], "}"}]}], "]"}]], 
         RowBox[{"z", "+", "h2"}]], 
        RowBox[{"OP", "[", 
         RowBox[{"A", ",", 
          RowBox[{"S", "[", 
           RowBox[{"h2", "+", "h3"}], "]"}]}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Infinity]", ",", 
      RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7961208615795965`*^9, 3.796121456750557*^9}, {
  3.796177875219208*^9, 3.796177892738942*^9}, {3.7961804815319204`*^9, 
  3.7961806807293034`*^9}, {3.7961821342098436`*^9, 3.796182163187256*^9}, {
  3.796184662465004*^9, 3.79618467568091*^9}, {3.7962728839421244`*^9, 
  3.7962729023062296`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Submodule at level one", "Chapter",
 CellChangeTimes->{{3.796177437315857*^9, 3.7961774437199306`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7961779343110733`*^9, 3.796177943061204*^9}, {
  3.7961780164511805`*^9, 3.7961780231033683`*^9}}],

Cell[BoxData[
 RowBox[{"\[Psi]0", " ", 
  RowBox[{"OP", "[", 
   RowBox[{"S", "[", "1", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.796177943923087*^9, {3.796177983383231*^9, 3.7961779877759733`*^9}, {
   3.796178017974739*^9, 3.7961780234483075`*^9}, 3.796179448529398*^9, 
   3.7961795101067743`*^9, 3.796179555560109*^9, 3.796180704445457*^9, 
   3.7961812112349887`*^9, 3.796182183160635*^9, 3.7961822408936577`*^9, 
   3.796182611666231*^9, 3.796182812012373*^9, 3.7961833630468645`*^9, 
   3.7961846930480976`*^9, 3.796269981669134*^9, 3.796271370534604*^9, 
   3.796271733416122*^9, 3.7962718574924617`*^9, 3.7962720547464128`*^9, 
   3.7962722597426424`*^9, 3.7962725181486483`*^9, 3.7962727582983427`*^9, 
   3.796272924055584*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h1", "2"], "+", 
      RowBox[{"h1", " ", "h2"}], "+", 
      SuperscriptBox["h2", "2"]}], ")"}], " ", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", "1", "]"}], "]"}]}], 
   RowBox[{"h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.796177943923087*^9, {3.796177983383231*^9, 3.7961779877759733`*^9}, {
   3.796178017974739*^9, 3.7961780234483075`*^9}, 3.796179448529398*^9, 
   3.7961795101067743`*^9, 3.796179555560109*^9, 3.796180704445457*^9, 
   3.7961812112349887`*^9, 3.796182183160635*^9, 3.7961822408936577`*^9, 
   3.796182611666231*^9, 3.796182812012373*^9, 3.7961833630468645`*^9, 
   3.7961846930480976`*^9, 3.796269981669134*^9, 3.796271370534604*^9, 
   3.796271733416122*^9, 3.7962718574924617`*^9, 3.7962720547464128`*^9, 
   3.7962722597426424`*^9, 3.7962725181486483`*^9, 3.7962727582983427`*^9, 
   3.796272924062213*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"e", "[", "0", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"e", "[", "1", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"e", "[", "2", "]"}], ",", 
    RowBox[{"S", "[", "1", "]"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.796177450522884*^9, 3.796177475820856*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"S", "[", 
    RowBox[{"-", "h1"}], "]"}], "]"}], "+", 
  RowBox[{"OP", "[", 
   RowBox[{"S", "[", 
    RowBox[{"-", "h2"}], "]"}], "]"}], "+", 
  RowBox[{"OP", "[", 
   RowBox[{"S", "[", 
    RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.7961774638437047`*^9, 3.7961774761963563`*^9}, 
   3.7961776185249395`*^9, 3.7961779081941895`*^9, 3.7961794434341717`*^9, {
   3.796179514398551*^9, 3.7961795171831923`*^9}, 3.796179558053275*^9, 
   3.7961800382410545`*^9, 3.79618070452992*^9, 3.796181211381032*^9, 
   3.7961821835331383`*^9, 3.796182241122735*^9, 3.796182612211948*^9, 
   3.796182812142001*^9, 3.796183363176755*^9, 3.796184693510363*^9, 
   3.7962699818026414`*^9, 3.7962713708529186`*^9, 3.7962717335386696`*^9, 
   3.7962718579660215`*^9, 3.796272054936606*^9, 3.796272259801112*^9, 
   3.7962725187466383`*^9, 3.7962727584082556`*^9, 3.796272924099247*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "h1"}], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"-", "h1"}], "]"}], "]"}]}], "-", 
  RowBox[{"h2", " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"-", "h2"}], "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.7961774638437047`*^9, 3.7961774761963563`*^9}, 
   3.7961776185249395`*^9, 3.7961779081941895`*^9, 3.7961794434341717`*^9, {
   3.796179514398551*^9, 3.7961795171831923`*^9}, 3.796179558053275*^9, 
   3.7961800382410545`*^9, 3.79618070452992*^9, 3.796181211381032*^9, 
   3.7961821835331383`*^9, 3.796182241122735*^9, 3.796182612211948*^9, 
   3.796182812142001*^9, 3.796183363176755*^9, 3.796184693510363*^9, 
   3.7962699818026414`*^9, 3.7962713708529186`*^9, 3.7962717335386696`*^9, 
   3.7962718579660215`*^9, 3.796272054936606*^9, 3.796272259801112*^9, 
   3.7962725187466383`*^9, 3.7962727584082556`*^9, 3.7962729241052155`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "2"], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"-", "h1"}], "]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["h2", "2"], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"-", "h2"}], "]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.7961774638437047`*^9, 3.7961774761963563`*^9}, 
   3.7961776185249395`*^9, 3.7961779081941895`*^9, 3.7961794434341717`*^9, {
   3.796179514398551*^9, 3.7961795171831923`*^9}, 3.796179558053275*^9, 
   3.7961800382410545`*^9, 3.79618070452992*^9, 3.796181211381032*^9, 
   3.7961821835331383`*^9, 3.796182241122735*^9, 3.796182612211948*^9, 
   3.796182812142001*^9, 3.796183363176755*^9, 3.796184693510363*^9, 
   3.7962699818026414`*^9, 3.7962713708529186`*^9, 3.7962717335386696`*^9, 
   3.7962718579660215`*^9, 3.796272054936606*^9, 3.796272259801112*^9, 
   3.7962725187466383`*^9, 3.7962727584082556`*^9, 3.796272924112104*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "=", 
  RowBox[{
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"e", "[", "1", "]"}], ",", 
     RowBox[{"S", "[", "1", "]"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}]}], "+", 
    RowBox[{"\[Sigma]3", " ", 
     RowBox[{"OP", "[", 
      RowBox[{
       RowBox[{"e", "[", "0", "]"}], ",", 
       RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}]}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.79618075829468*^9, 3.7961808808841057`*^9}, {
   3.796180920214097*^9, 3.7961809884234843`*^9}, 3.7961810358477125`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "h1"}], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"-", "h1"}], "]"}], "]"}]}], "-", 
  RowBox[{"h2", " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"-", "h2"}], "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.7961807728841686`*^9, 3.7961807946537027`*^9}, {
   3.796180920977355*^9, 3.796180988933221*^9}, 3.796181037222353*^9, 
   3.79618121148389*^9, 3.7961821836180005`*^9, 3.7961822415314264`*^9, 
   3.796182612323868*^9, 3.796182812234541*^9, 3.796183363276004*^9, 
   3.796184693614561*^9, 3.7962699819135065`*^9, 3.7962713708960624`*^9, 
   3.796271733582011*^9, 3.7962718581081667`*^9, 3.7962720549764276`*^9, 
   3.7962722598672795`*^9, 3.7962725188855495`*^9, 3.796272758447166*^9, 
   3.7962729241469965`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2", " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], " ", 
   RowBox[{"OP", "[", 
    RowBox[{"S", "[", 
     RowBox[{"-", "h1"}], "]"}], "]"}]}], "+", 
  RowBox[{"h1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{"-", "h2"}], "]"}], "]"}]}], "-", 
     RowBox[{"h2", " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7961807728841686`*^9, 3.7961807946537027`*^9}, {
   3.796180920977355*^9, 3.796180988933221*^9}, 3.796181037222353*^9, 
   3.79618121148389*^9, 3.7961821836180005`*^9, 3.7961822415314264`*^9, 
   3.796182612323868*^9, 3.796182812234541*^9, 3.796183363276004*^9, 
   3.796184693614561*^9, 3.7962699819135065`*^9, 3.7962713708960624`*^9, 
   3.796271733582011*^9, 3.7962718581081667`*^9, 3.7962720549764276`*^9, 
   3.7962722598672795`*^9, 3.7962725188855495`*^9, 3.796272758447166*^9, 
   3.7962729241705837`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h1"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h1"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "3", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h1"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h2"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h2"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "3", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h2"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "3", "]"}], ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.796181087339141*^9, 3.796181140303916*^9}, {
  3.796181225971053*^9, 3.796181233943409*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h1", "2"], "+", 
      RowBox[{"h1", " ", "h2"}], "+", 
      SuperscriptBox["h2", "2"]}], ")"}], " ", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h1"}], "]"}], "]"}]}], 
   RowBox[{"h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.796272924309538*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
    RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
    RowBox[{
     SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], " ", 
  RowBox[{"OP", "[", 
   RowBox[{"S", "[", 
    RowBox[{"-", "h1"}], "]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.796272924316447*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "h1", " ", 
       SuperscriptBox["h2", "3"]}], "+", 
      SuperscriptBox["h2", "4"], "+", 
      RowBox[{
       SuperscriptBox["h1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "3"], " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h1"}], "]"}], "]"}]}], 
   RowBox[{"h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.7962729243222227`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h1", "2"], "+", 
      RowBox[{"h1", " ", "h2"}], "+", 
      SuperscriptBox["h2", "2"]}], ")"}], " ", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h2"}], "]"}], "]"}]}], 
   RowBox[{"h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.796272924327197*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
    RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
    RowBox[{
     SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], " ", 
  RowBox[{"OP", "[", 
   RowBox[{"S", "[", 
    RowBox[{"-", "h2"}], "]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.796272924332904*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "h1", " ", 
       SuperscriptBox["h2", "3"]}], "+", 
      SuperscriptBox["h2", "4"], "+", 
      RowBox[{
       SuperscriptBox["h1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", 
         RowBox[{
          SuperscriptBox["h2", "3"], " ", "\[Psi]0"}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"-", "h2"}], "]"}], "]"}]}], 
   RowBox[{"h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.796272924356149*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h1", "2"], "+", 
      RowBox[{"h1", " ", "h2"}], "+", 
      SuperscriptBox["h2", "2"]}], ")"}], " ", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}], 
   RowBox[{"h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.7962729243648567`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
    RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
    RowBox[{
     SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], " ", 
  RowBox[{"OP", "[", 
   RowBox[{"S", "[", 
    RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.7962729245016556`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "h1", " ", 
       SuperscriptBox["h2", "3"]}], "+", 
      SuperscriptBox["h2", "4"], "+", 
      RowBox[{
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "3"], " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["h1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{"h1", "+", "h2"}], "]"}], "]"}]}], 
   RowBox[{"h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796181097372093*^9, 3.7961811090249577`*^9}, 
   3.7961811409680953`*^9, {3.796181211602955*^9, 3.7961812344736567`*^9}, 
   3.7961821837172565`*^9, 3.796182241696251*^9, 3.7961826124524612`*^9, 
   3.7961828125611143`*^9, 3.7961833635684814`*^9, 3.796184693732188*^9, 
   3.796269982105626*^9, 3.7962713709495068`*^9, 3.796271733688059*^9, 
   3.7962718583984313`*^9, 3.7962720550417676`*^9, 3.796272260000781*^9, 
   3.7962725190044003`*^9, 3.7962727585493965`*^9, 3.796272924511422*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "3", "]"}], ",", "B"}], "]"}]}], "-", 
   RowBox[{"\[Sigma]3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Psi]0", " ", 
       RowBox[{"OP", "[", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "2", "]"}], ",", "B"}], "]"}]}], "-", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
        RowBox[{"OP", "[", 
         RowBox[{
          RowBox[{"\[Psi]", "[", "1", "]"}], ",", "B"}], "]"}]}], "]"}]}], 
     ")"}]}], "-", 
   RowBox[{"6", " ", "\[Sigma]3", " ", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"e", "[", "0", "]"}], ",", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"f", "[", "0", "]"}], ",", "B"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"(", " ", 
    RowBox[{"\[Sigma]3", " ", "\[Psi]0", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Sigma]2", " ", "\[Psi]0"}], "-", "2"}], ")"}], "B"}], 
    ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.796182889880043*^9, 3.796182924691162*^9}, {
   3.796182967469753*^9, 3.7961829680587187`*^9}, {3.796183022124078*^9, 
   3.796183027443277*^9}, {3.796183085407915*^9, 3.796183138205309*^9}, 
   3.796183182373745*^9, {3.7961834501146545`*^9, 3.7961834552391644`*^9}, 
   3.7961835097745814`*^9, 3.7961836088512135`*^9, 3.796184718418873*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.796183140088249*^9, 3.796183184858316*^9, 3.796183365487132*^9, {
   3.796183447631158*^9, 3.7961834563575535`*^9}, 3.7961835117035985`*^9, 
   3.796183610802944*^9, {3.7961846948610296`*^9, 3.7961847194688215`*^9}, 
   3.79626998243561*^9, 3.7962713713145757`*^9, 3.796271734126172*^9, 
   3.796271859254337*^9, 3.7962720556580267`*^9, 3.7962722606578035`*^9, 
   3.796272519585925*^9, 3.796272758902255*^9, 3.796272924743928*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "3", "]"}], ",", "A"}], "]"}]}], "-", 
   RowBox[{"\[Sigma]3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Psi]0", " ", 
       RowBox[{"OP", "[", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "2", "]"}], ",", "A"}], "]"}]}], "-", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
        RowBox[{"OP", "[", 
         RowBox[{
          RowBox[{"\[Psi]", "[", "1", "]"}], ",", "A"}], "]"}]}], "]"}]}], 
     ")"}]}], "-", 
   RowBox[{"6", " ", "\[Sigma]3", " ", 
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"e", "[", "0", "]"}], ",", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"f", "[", "0", "]"}], ",", "A"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"\[Sigma]3", " ", "\[Psi]0", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Sigma]2", " ", "\[Psi]0"}], "-", "2"}], ")"}], "A"}], "+", 
     RowBox[{"6", "B"}]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7961835376618834`*^9, 3.7961835536287766`*^9}, 
   3.796183613995821*^9, 3.7961847222476263`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7961835551942453`*^9, 3.7961836160132513`*^9, {3.796184695042441*^9, 
   3.7961847230499797`*^9}, 3.7962699825240154`*^9, 3.796271371391656*^9, 
   3.796271734231676*^9, 3.796271859398514*^9, 3.796272056022715*^9, 
   3.7962722608148255`*^9, 3.7962725199920216`*^9, 3.7962727589865923`*^9, 
   3.7962729249710116`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Submodule at level two", "Chapter",
 CellChangeTimes->{{3.79618475952673*^9, 3.7961847734919295`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X1", "=", 
   RowBox[{
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], ",", "A"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2", "=", 
   RowBox[{
    RowBox[{"OP", "[", 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], ",", "B"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"e", "[", "2", "]"}], ",", "A"}], "]"}]}], "+", 
     RowBox[{"\[Sigma]3", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OP", "[", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], ",", 
          RowBox[{"\[Psi]", "[", "1", "]"}], ",", "A"}], "]"}], "+", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"OP", "[", 
            RowBox[{
             RowBox[{"e", "[", "0", "]"}], ",", 
             RowBox[{"e", "[", "1", "]"}], ",", 
             RowBox[{"f", "[", "0", "]"}], ",", "A"}], "]"}], "-", 
           RowBox[{"OP", "[", 
            RowBox[{
             RowBox[{"e", "[", "1", "]"}], ",", 
             RowBox[{"e", "[", "0", "]"}], ",", 
             RowBox[{"f", "[", "0", "]"}], ",", "A"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"OP", "[", 
       RowBox[{
        RowBox[{"e", "[", "2", "]"}], ",", "B"}], "]"}]}], "+", " ", 
     RowBox[{"\[Sigma]3", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"OP", "[", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], ",", 
          RowBox[{"\[Psi]", "[", "1", "]"}], ",", "B"}], "]"}], "+", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"OP", "[", 
            RowBox[{
             RowBox[{"e", "[", "0", "]"}], ",", 
             RowBox[{"e", "[", "1", "]"}], ",", 
             RowBox[{"f", "[", "0", "]"}], ",", "B"}], "]"}], "-", 
           RowBox[{"OP", "[", 
            RowBox[{
             RowBox[{"e", "[", "1", "]"}], ",", 
             RowBox[{"e", "[", "0", "]"}], ",", 
             RowBox[{"f", "[", "0", "]"}], ",", "B"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7961847928448277`*^9, 3.7961848073443956`*^9}, {
   3.796184837864258*^9, 3.796184845120661*^9}, {3.7961848973782597`*^9, 
   3.796184967699911*^9}, 3.796185507446026*^9, {3.796185663473668*^9, 
   3.7961857552795925`*^9}, {3.7961858018175735`*^9, 
   3.7961858041181192`*^9}, {3.796185907964446*^9, 3.7961859114943047`*^9}, {
   3.7961860054403124`*^9, 3.796186011166382*^9}, {3.7961868646399403`*^9, 
   3.796186866781975*^9}, {3.7961873873681555`*^9, 3.7961874664011545`*^9}, {
   3.79618780526795*^9, 3.7961878102932653`*^9}, {3.7961885515143895`*^9, 
   3.7961885537675343`*^9}, {3.7961885847507763`*^9, 3.796188600788745*^9}, {
   3.796188702241085*^9, 3.7961887359692135`*^9}, 3.796188866524555*^9, {
   3.7961888972489595`*^9, 3.7961889627380753`*^9}, {3.796189092993676*^9, 
   3.796189095651894*^9}, {3.796271288705062*^9, 3.796271291035714*^9}, {
   3.7962713483574934`*^9, 3.7962713524235125`*^9}, {3.796271674848658*^9, 
   3.7962716771717987`*^9}, {3.796271762251604*^9, 3.7962717641090093`*^9}, {
   3.796272223382921*^9, 3.7962722269718084`*^9}, {3.7962725022473373`*^9, 
   3.7962725039730005`*^9}, {3.796273079658987*^9, 3.7962730809619255`*^9}, {
   3.796273116007831*^9, 3.7962731173516293`*^9}, {3.7962737461369047`*^9, 
   3.7962737475068183`*^9}, {3.7962738890428486`*^9, 
   3.7962738915824757`*^9}, {3.7962739219954243`*^9, 
   3.7962739310612106`*^9}, {3.796274001572699*^9, 3.796274018368836*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"X4", "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"X2", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7962738358007593`*^9, 3.7962739138139057`*^9}, {
  3.7962739557966175`*^9, 3.7962739626149693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "h1", " ", "h2", " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
             SuperscriptBox["h2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h1", " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"2", " ", "h2"}]}], ")"}]}]]], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["h1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"h1", "-", 
                 RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"h2", " ", 
                  RowBox[{"(", 
                   RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
                ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"h1", "-", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], 
         ")"}]}], "+", 
       RowBox[{"h2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
              SuperscriptBox["h2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h1", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
               ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h1", "-", 
                RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "-", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "+", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["h1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "-", 
                RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h2", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
               ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h1", "-", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"OP", "[", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "h2"}], ",", 
        RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "h1", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
       RowBox[{"2", " ", "h2", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "-", 
       RowBox[{"3", " ", "h1", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["h1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], "-", 
       RowBox[{"h2", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["h1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], ")"}], 
     " ", 
     RowBox[{"OP", "[", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "h1", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
       RowBox[{"3", " ", "h2", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]]}], "-", 
       RowBox[{"h1", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "+", 
             RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", 
             RowBox[{"3", " ", "h2"}]}], ")"}]}]]]}], "-", 
       RowBox[{"3", " ", "h2", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "+", 
             RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", 
             RowBox[{"3", " ", "h2"}]}], ")"}]}]]]}]}], ")"}], " ", 
     RowBox[{"OP", "[", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"-", "h2"}]}], "]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7962738299277153`*^9, 3.7962739278991833`*^9}, {
  3.7962739656820908`*^9, 3.7962739715639443`*^9}, {3.796274008037835*^9, 
  3.7962740343036346`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2", " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "h1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "h1"}], "-", "h2"}]}], "]"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h1"}], "+", "h2"}], ")"}], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "h1"}], ",", 
         RowBox[{
          RowBox[{"-", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "-", 
     RowBox[{"h2", " ", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["h2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "h2"}], ",", 
         RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "h1"}], "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2"}], ",", 
         RowBox[{"-", "h1"}]}], "]"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"h1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h1"}], " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["h1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "-", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "h2"}], ",", 
            RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "h2"}], ",", 
            RowBox[{
             RowBox[{"-", "h1"}], "-", 
             RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "h2"}], ",", 
            RowBox[{"h1", "-", "h2"}]}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2"}], ",", 
            RowBox[{"-", "h2"}]}], "]"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"h2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h1"}], " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["h1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h1"}], "+", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}]}]]}]], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2"}], ",", 
            RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "-", 
        RowBox[{"h2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}]}]]], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2"}], ",", 
            RowBox[{"-", "h2"}]}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2"}], ",", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2"}], ",", 
            RowBox[{"h1", "+", 
             RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7962738299277153`*^9, 3.7962739278991833`*^9}, {
   3.7962739656820908`*^9, 3.7962739715639443`*^9}, 3.796274008037835*^9, 
   3.7962740397108755`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X2", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h2"}], ",", 
       RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X2", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"h1", "+", "h2"}], ",", 
       RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"X2", ",", 
     RowBox[{"OP", "[", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"h1", "+", "h2"}], ",", 
        RowBox[{"-", "h2"}]}], "]"}], "]"}]}], "]"}], "//", "FullSimplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X4", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h2"}], ",", 
       RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X4", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"h1", "+", "h2"}], ",", 
       RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X4", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"h1", "+", "h2"}], ",", 
       RowBox[{"-", "h2"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7961897296348076`*^9, 3.796189808330594*^9}, {
  3.7962706897539673`*^9, 3.796270694771686*^9}, {3.7962713154234*^9, 
  3.7962713345748453`*^9}, {3.7962714324904356`*^9, 3.7962714484576817`*^9}, {
  3.796272453707944*^9, 3.79627245614054*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h2", "2"], " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h1", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.7961897382743216`*^9, 3.7961898091758485`*^9}, 
   3.7962699975269184`*^9, 3.796270698379163*^9, {3.7962712934517436`*^9, 
   3.7962713349683437`*^9}, 3.7962713871390343`*^9, 3.796271450107444*^9, {
   3.7962716946846094`*^9, 3.796271698663715*^9}, 3.7962717507607074`*^9, 
   3.7962718827537174`*^9, 3.796272068220089*^9, 3.7962722355604258`*^9, 
   3.796272274370819*^9, 3.7962725392259235`*^9, 3.796272781403573*^9, 
   3.7962729453516235`*^9, {3.79627309996764*^9, 3.7962731278956623`*^9}, 
   3.7962737523135104`*^9, 3.7962740594142084`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "h1", " ", 
   SuperscriptBox["h2", "2"], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "h1"}], "+", 
         RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
  RowBox[{
   SuperscriptBox["h2", "3"], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "h1"}], "+", 
         RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", "h2", " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]], "+", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7961897382743216`*^9, 3.7961898091758485`*^9}, 
   3.7962699975269184`*^9, 3.796270698379163*^9, {3.7962712934517436`*^9, 
   3.7962713349683437`*^9}, 3.7962713871390343`*^9, 3.796271450107444*^9, {
   3.7962716946846094`*^9, 3.796271698663715*^9}, 3.7962717507607074`*^9, 
   3.7962718827537174`*^9, 3.796272068220089*^9, 3.7962722355604258`*^9, 
   3.796272274370819*^9, 3.7962725392259235`*^9, 3.796272781403573*^9, 
   3.7962729453516235`*^9, {3.79627309996764*^9, 3.7962731278956623`*^9}, 
   3.7962737523135104`*^9, 3.7962740594377947`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["h1", "3"], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", 
         RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h1", "2"], " ", "h2", " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", 
         RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
  RowBox[{"h1", " ", 
   SuperscriptBox["h2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", 
           RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]], "+", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["h2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1"}], "+", 
          RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h1", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h1", "-", "h2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", 
          RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", 
          RowBox[{"3", " ", "h2"}]}], ")"}]}]]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7961897382743216`*^9, 3.7961898091758485`*^9}, 
   3.7962699975269184`*^9, 3.796270698379163*^9, {3.7962712934517436`*^9, 
   3.7962713349683437`*^9}, 3.7962713871390343`*^9, 3.796271450107444*^9, {
   3.7962716946846094`*^9, 3.796271698663715*^9}, 3.7962717507607074`*^9, 
   3.7962718827537174`*^9, 3.796272068220089*^9, 3.7962722355604258`*^9, 
   3.796272274370819*^9, 3.7962725392259235`*^9, 3.796272781403573*^9, 
   3.7962729453516235`*^9, {3.79627309996764*^9, 3.7962731278956623`*^9}, 
   3.7962737523135104`*^9, 3.7962740598759937`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "h1", " ", "h2", " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"h1", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
          SuperscriptBox["h2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}]}]]], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["h1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "-", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], ")"}]}],
     "+", 
    RowBox[{"h2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
           SuperscriptBox["h2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", 
             RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "+", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["h1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "-", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.7961897382743216`*^9, 3.7961898091758485`*^9}, 
   3.7962699975269184`*^9, 3.796270698379163*^9, {3.7962712934517436`*^9, 
   3.7962713349683437`*^9}, 3.7962713871390343`*^9, 3.796271450107444*^9, {
   3.7962716946846094`*^9, 3.796271698663715*^9}, 3.7962717507607074`*^9, 
   3.7962718827537174`*^9, 3.796272068220089*^9, 3.7962722355604258`*^9, 
   3.796272274370819*^9, 3.7962725392259235`*^9, 3.796272781403573*^9, 
   3.7962729453516235`*^9, {3.79627309996764*^9, 3.7962731278956623`*^9}, 
   3.7962737523135104`*^9, 3.7962740600467052`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "h1", " ", "h2", " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "h1", " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
    RowBox[{"2", " ", "h2", " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "-", 
    RowBox[{"3", " ", "h1", " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], "-", 
    RowBox[{"h2", " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.7961897382743216`*^9, 3.7961898091758485`*^9}, 
   3.7962699975269184`*^9, 3.796270698379163*^9, {3.7962712934517436`*^9, 
   3.7962713349683437`*^9}, 3.7962713871390343`*^9, 3.796271450107444*^9, {
   3.7962716946846094`*^9, 3.796271698663715*^9}, 3.7962717507607074`*^9, 
   3.7962718827537174`*^9, 3.796272068220089*^9, 3.7962722355604258`*^9, 
   3.796272274370819*^9, 3.7962725392259235`*^9, 3.796272781403573*^9, 
   3.7962729453516235`*^9, {3.79627309996764*^9, 3.7962731278956623`*^9}, 
   3.7962737523135104`*^9, 3.796274060368782*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "h1", " ", "h2", " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "h1", " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", 
           RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
    RowBox[{"3", " ", "h2", " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", 
           RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]]}], "-", 
    RowBox[{"h1", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["h2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1"}], "+", 
          RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h1", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h1", "-", "h2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", 
          RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", 
          RowBox[{"3", " ", "h2"}]}], ")"}]}]]]}], "-", 
    RowBox[{"3", " ", "h2", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["h2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1"}], "+", 
          RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h1", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h1", "-", "h2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", 
          RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", 
          RowBox[{"3", " ", "h2"}]}], ")"}]}]]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7961897382743216`*^9, 3.7961898091758485`*^9}, 
   3.7962699975269184`*^9, 3.796270698379163*^9, {3.7962712934517436`*^9, 
   3.7962713349683437`*^9}, 3.7962713871390343`*^9, 3.796271450107444*^9, {
   3.7962716946846094`*^9, 3.796271698663715*^9}, 3.7962717507607074`*^9, 
   3.7962718827537174`*^9, 3.796272068220089*^9, 3.7962722355604258`*^9, 
   3.796272274370819*^9, 3.7962725392259235`*^9, 3.796272781403573*^9, 
   3.7962729453516235`*^9, {3.79627309996764*^9, 3.7962731278956623`*^9}, 
   3.7962737523135104`*^9, 3.796274061104573*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h2", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "-", 
        RowBox[{"2", " ", "h1", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "-", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], 
       ")"}]}], "+", 
     RowBox[{"h2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "h2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "+", 
        RowBox[{"h1", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "-", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], 
       ")"}]}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h2", 
      RowBox[{"(", 
       RowBox[{"h1", "-", 
        RowBox[{"2", "h2"}]}], ")"}], 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h1", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "+", 
     RowBox[{"h1", 
      RowBox[{"(", 
       RowBox[{"h2", "-", 
        RowBox[{"2", "h1"}]}], ")"}], 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"h1", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], ")"}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.796273155478198*^9, 3.79627318670378*^9}, {
  3.796273320586254*^9, 3.796273341232314*^9}, {3.7962733715810556`*^9, 
  3.796273436727373*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7962731890721207`*^9, {3.796273390808943*^9, 3.7962734014934835`*^9}, 
   3.796273439540021*^9}]
}, Open  ]],

Cell[BoxData["\[Psi]0"], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{"h1", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "-", 
         RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h1", "-", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]], "-", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{"h1", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "-", 
         RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h1", "-", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7962732477961884`*^9, 3.796273257128579*^9}, {
  3.7962732923299093`*^9, 3.7962733142373238`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7962732573765793`*^9, {3.796273293118194*^9, 3.7962733146241426`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X1", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "h1"}], "-", "h2"}]}], "]"}], "]"}]}], 
   "]"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X2", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "h1"}], "-", "h2"}]}], "]"}], "]"}]}], 
   "]"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X3", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "h1"}], "-", "h2"}]}], "]"}], "]"}]}], 
   "]"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X4", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "h1"}], "-", "h2"}]}], "]"}], "]"}]}], 
   "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7961865433509045`*^9, 3.7961865995240803`*^9}, {
  3.796186633917572*^9, 3.796186725158638*^9}, {3.7961868333373346`*^9, 
  3.7961868418540287`*^9}, {3.796186963950741*^9, 3.7961869694303055`*^9}, {
  3.796187397256646*^9, 3.796187397477127*^9}, {3.7961874331805124`*^9, 
  3.796187437443805*^9}, {3.7961875158136263`*^9, 3.796187573454666*^9}, {
  3.796187662371068*^9, 3.796187707503479*^9}, {3.7961877862646103`*^9, 
  3.796187787043953*^9}, {3.7961878388841963`*^9, 3.7961878542857447`*^9}, {
  3.7961879187475996`*^9, 3.7961879553877277`*^9}, {3.796187985876835*^9, 
  3.796188052323839*^9}, {3.796188153468457*^9, 3.79618816274896*^9}, {
  3.796188369229108*^9, 3.796188371431865*^9}, {3.7961884027495556`*^9, 
  3.79618845087202*^9}, {3.796188620583896*^9, 3.796188674787159*^9}, {
  3.796189075543209*^9, 3.7961891056002865`*^9}, {3.796189166180379*^9, 
  3.796189174077242*^9}}],

Cell[BoxData[
 RowBox[{"h1", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]], "Output",
 CellChangeTimes->{3.7961891746095705`*^9, 3.796270037053457*^9, 
  3.796271304499473*^9, 3.7962714128142996`*^9, 3.7962717807471094`*^9, 
  3.7962719142869854`*^9, 3.796272091585858*^9, 3.796272237907286*^9, 
  3.7962722781414022`*^9, 3.7962725398416815`*^9, 3.7962727833078117`*^9, 
  3.796272950151848*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "h2"}], " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]], "Output",
 CellChangeTimes->{3.7961891746095705`*^9, 3.796270037053457*^9, 
  3.796271304499473*^9, 3.7962714128142996`*^9, 3.7962717807471094`*^9, 
  3.7962719142869854`*^9, 3.796272091585858*^9, 3.796272237907286*^9, 
  3.7962722781414022`*^9, 3.7962725398416815`*^9, 3.7962727833078117`*^9, 
  3.7962729501594152`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", "h2", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.7961891746095705`*^9, 3.796270037053457*^9, 
  3.796271304499473*^9, 3.7962714128142996`*^9, 3.7962717807471094`*^9, 
  3.7962719142869854`*^9, 3.796272091585858*^9, 3.796272237907286*^9, 
  3.7962722781414022`*^9, 3.7962725398416815`*^9, 3.7962727833078117`*^9, 
  3.7962729501648293`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7961891746095705`*^9, 3.796270037053457*^9, 
  3.796271304499473*^9, 3.7962714128142996`*^9, 3.7962717807471094`*^9, 
  3.7962719142869854`*^9, 3.796272091585858*^9, 3.796272237907286*^9, 
  3.7962722781414022`*^9, 3.7962725398416815`*^9, 3.7962727833078117`*^9, 
  3.796272950170186*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X1", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X2", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X3", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X4", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h1"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7961891506026707`*^9, 3.7961891854870195`*^9}, 
   3.7961892377096024`*^9}],

Cell[BoxData[
 RowBox[{"h1", " ", 
  RowBox[{"(", 
   RowBox[{"h1", "-", "h2"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.796186586748827*^9, 3.7961866008068495`*^9}, {
   3.796186634967799*^9, 3.79618666850848*^9}, {3.7961867033809695`*^9, 
   3.796186726788266*^9}, {3.7961868424958916`*^9, 3.7961868715295897`*^9}, 
   3.7961869707881527`*^9, {3.7961873935916653`*^9, 3.796187477013253*^9}, {
   3.796187520561618*^9, 3.7961875740798545`*^9}, {3.796187663840481*^9, 
   3.796187708090252*^9}, 3.7961877875410357`*^9, {3.7961878402642536`*^9, 
   3.796187854968852*^9}, {3.796187926015581*^9, 3.796187956957117*^9}, 
   3.7961879921052847`*^9, {3.79618802438441*^9, 3.7961880530467234`*^9}, {
   3.79618815543507*^9, 3.796188163499606*^9}, 3.796188372132248*^9, {
   3.7961884058468127`*^9, 3.7961884514622946`*^9}, {3.796188571039549*^9, 
   3.7961886753634443`*^9}, {3.7961887162575307`*^9, 3.796188739935626*^9}, {
   3.7961888759662704`*^9, 3.796188936370928*^9}, 3.7961889728951015`*^9, {
   3.7961890765677795`*^9, 3.7961891061427402`*^9}, 3.796189186102664*^9, 
   3.796189259688555*^9, 3.796270037282692*^9, 3.7962713073181143`*^9, 
   3.796271412888523*^9, 3.7962717808335457`*^9, 3.7962719143744574`*^9, 
   3.7962720916579385`*^9, 3.796272243769935*^9, 3.79627227820175*^9, 
   3.796272539905181*^9, 3.796272783398825*^9, 3.7962729502270327`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["h1", "2"]}], " ", "h2"}], "+", 
  SuperscriptBox["h2", "3"]}]], "Output",
 CellChangeTimes->{{3.796186586748827*^9, 3.7961866008068495`*^9}, {
   3.796186634967799*^9, 3.79618666850848*^9}, {3.7961867033809695`*^9, 
   3.796186726788266*^9}, {3.7961868424958916`*^9, 3.7961868715295897`*^9}, 
   3.7961869707881527`*^9, {3.7961873935916653`*^9, 3.796187477013253*^9}, {
   3.796187520561618*^9, 3.7961875740798545`*^9}, {3.796187663840481*^9, 
   3.796187708090252*^9}, 3.7961877875410357`*^9, {3.7961878402642536`*^9, 
   3.796187854968852*^9}, {3.796187926015581*^9, 3.796187956957117*^9}, 
   3.7961879921052847`*^9, {3.79618802438441*^9, 3.7961880530467234`*^9}, {
   3.79618815543507*^9, 3.796188163499606*^9}, 3.796188372132248*^9, {
   3.7961884058468127`*^9, 3.7961884514622946`*^9}, {3.796188571039549*^9, 
   3.7961886753634443`*^9}, {3.7961887162575307`*^9, 3.796188739935626*^9}, {
   3.7961888759662704`*^9, 3.796188936370928*^9}, 3.7961889728951015`*^9, {
   3.7961890765677795`*^9, 3.7961891061427402`*^9}, 3.796189186102664*^9, 
   3.796189259688555*^9, 3.796270037282692*^9, 3.7962713073181143`*^9, 
   3.796271412888523*^9, 3.7962717808335457`*^9, 3.7962719143744574`*^9, 
   3.7962720916579385`*^9, 3.796272243769935*^9, 3.79627227820175*^9, 
   3.796272539905181*^9, 3.796272783398825*^9, 3.7962729502380037`*^9}],

Cell[BoxData[
 RowBox[{"3", " ", 
  SuperscriptBox["h2", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.796186586748827*^9, 3.7961866008068495`*^9}, {
   3.796186634967799*^9, 3.79618666850848*^9}, {3.7961867033809695`*^9, 
   3.796186726788266*^9}, {3.7961868424958916`*^9, 3.7961868715295897`*^9}, 
   3.7961869707881527`*^9, {3.7961873935916653`*^9, 3.796187477013253*^9}, {
   3.796187520561618*^9, 3.7961875740798545`*^9}, {3.796187663840481*^9, 
   3.796187708090252*^9}, 3.7961877875410357`*^9, {3.7961878402642536`*^9, 
   3.796187854968852*^9}, {3.796187926015581*^9, 3.796187956957117*^9}, 
   3.7961879921052847`*^9, {3.79618802438441*^9, 3.7961880530467234`*^9}, {
   3.79618815543507*^9, 3.796188163499606*^9}, 3.796188372132248*^9, {
   3.7961884058468127`*^9, 3.7961884514622946`*^9}, {3.796188571039549*^9, 
   3.7961886753634443`*^9}, {3.7961887162575307`*^9, 3.796188739935626*^9}, {
   3.7961888759662704`*^9, 3.796188936370928*^9}, 3.7961889728951015`*^9, {
   3.7961890765677795`*^9, 3.7961891061427402`*^9}, 3.796189186102664*^9, 
   3.796189259688555*^9, 3.796270037282692*^9, 3.7962713073181143`*^9, 
   3.796271412888523*^9, 3.7962717808335457`*^9, 3.7962719143744574`*^9, 
   3.7962720916579385`*^9, 3.796272243769935*^9, 3.79627227820175*^9, 
   3.796272539905181*^9, 3.796272783398825*^9, 3.7962729502433877`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.796186586748827*^9, 3.7961866008068495`*^9}, {
   3.796186634967799*^9, 3.79618666850848*^9}, {3.7961867033809695`*^9, 
   3.796186726788266*^9}, {3.7961868424958916`*^9, 3.7961868715295897`*^9}, 
   3.7961869707881527`*^9, {3.7961873935916653`*^9, 3.796187477013253*^9}, {
   3.796187520561618*^9, 3.7961875740798545`*^9}, {3.796187663840481*^9, 
   3.796187708090252*^9}, 3.7961877875410357`*^9, {3.7961878402642536`*^9, 
   3.796187854968852*^9}, {3.796187926015581*^9, 3.796187956957117*^9}, 
   3.7961879921052847`*^9, {3.79618802438441*^9, 3.7961880530467234`*^9}, {
   3.79618815543507*^9, 3.796188163499606*^9}, 3.796188372132248*^9, {
   3.7961884058468127`*^9, 3.7961884514622946`*^9}, {3.796188571039549*^9, 
   3.7961886753634443`*^9}, {3.7961887162575307`*^9, 3.796188739935626*^9}, {
   3.7961888759662704`*^9, 3.796188936370928*^9}, 3.7961889728951015`*^9, {
   3.7961890765677795`*^9, 3.7961891061427402`*^9}, 3.796189186102664*^9, 
   3.796189259688555*^9, 3.796270037282692*^9, 3.7962713073181143`*^9, 
   3.796271412888523*^9, 3.7962717808335457`*^9, 3.7962719143744574`*^9, 
   3.7962720916579385`*^9, 3.796272243769935*^9, 3.79627227820175*^9, 
   3.796272539905181*^9, 3.796272783398825*^9, 3.7962729502531233`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X1", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h2"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", 
        RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X2", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h2"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", 
        RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X3", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h2"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", 
        RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"X4", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "h2"}], ",", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", 
        RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.796189249911726*^9, 3.796189254696725*^9}, {
  3.7961895463757887`*^9, 3.796189550520181*^9}}],

Cell[BoxData[
 RowBox[{"h2", " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", 
    RowBox[{"2", " ", "h2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.796189255274073*^9, 3.7962700374301105`*^9, 
  3.7962713100222216`*^9, 3.79627141295068*^9, 3.7962717808828974`*^9, 
  3.796271914432784*^9, 3.7962720917225924`*^9, 3.796272245992169*^9, 
  3.7962722782611246`*^9, 3.7962725399696283`*^9, 3.7962727834995995`*^9, 
  3.796272950300333*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "h1"}], " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", 
    RowBox[{"2", " ", "h2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.796189255274073*^9, 3.7962700374301105`*^9, 
  3.7962713100222216`*^9, 3.79627141295068*^9, 3.7962717808828974`*^9, 
  3.796271914432784*^9, 3.7962720917225924`*^9, 3.796272245992169*^9, 
  3.7962722782611246`*^9, 3.7962725399696283`*^9, 3.7962727834995995`*^9, 
  3.796272950311586*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", "h1", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.796189255274073*^9, 3.7962700374301105`*^9, 
  3.7962713100222216`*^9, 3.79627141295068*^9, 3.7962717808828974`*^9, 
  3.796271914432784*^9, 3.7962720917225924`*^9, 3.796272245992169*^9, 
  3.7962722782611246`*^9, 3.7962725399696283`*^9, 3.7962727834995995`*^9, 
  3.7962729503199005`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.796189255274073*^9, 3.7962700374301105`*^9, 
  3.7962713100222216`*^9, 3.79627141295068*^9, 3.7962717808828974`*^9, 
  3.796271914432784*^9, 3.7962720917225924`*^9, 3.796272245992169*^9, 
  3.7962722782611246`*^9, 3.7962725399696283`*^9, 3.7962727834995995`*^9, 
  3.7962729503276005`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["h2", "3"]}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", 
             RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "-", 
      RowBox[{
       SuperscriptBox["h1", "3"], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["h1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "-", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], "-", 
      RowBox[{"3", " ", "c", " ", "h1", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "-", "h2"}], ")"}], " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}]}]]], "-", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["h1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "-", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], ")"}]}], 
      "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h2", " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["h2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h1", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
               ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h1", "-", 
                RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "-", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
         RowBox[{"h1", " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["h1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "-", 
                RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h2", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
               ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h1", "-", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], 
        ")"}]}]}], ")"}], ",", " ", 
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h1", "-", "h2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.79618898899028*^9, 3.796189009507998*^9}, {
  3.796189042371364*^9, 3.796189047694935*^9}}],

Cell[BoxData[
 RowBox[{"h1", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", 
     SuperscriptBox["h1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{"3", " ", "c"}]}], ")"}], " ", "h1", " ", "h2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", 
       RowBox[{"3", " ", "c"}]}], ")"}], " ", 
     SuperscriptBox["h2", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7961890003040314`*^9, 3.7961890099749203`*^9}, {
   3.7961890429852595`*^9, 3.79618904858012*^9}, 3.796270037734683*^9, 
   3.796271413030863*^9, 3.7962717809514647`*^9, 3.79627191451322*^9, 
   3.796272091819833*^9, 3.7962722783231535`*^9, 3.7962725401885505`*^9, 
   3.796272783669236*^9, 3.7962729504767847`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["h2", "2"]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}]}]}], ")"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", 
          SuperscriptBox["h1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "+", 
            RowBox[{"3", " ", "c"}]}], ")"}], " ", "h1", " ", "h2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", 
            RowBox[{"3", " ", "c"}]}], ")"}], " ", 
          SuperscriptBox["h2", "2"]}]}], ")"}], "\[Equal]", "0"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "c"}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7961890131285825`*^9, 3.796189066132354*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", 
     FractionBox[
      SuperscriptBox["h2", "2"], 
      RowBox[{
       SuperscriptBox["h1", "2"], "+", 
       RowBox[{"h1", " ", "h2"}], "+", 
       SuperscriptBox["h2", "2"]}]]}], ",", 
    RowBox[{"c", "\[Rule]", 
     FractionBox[
      RowBox[{"h1", "+", "h2"}], 
      RowBox[{"3", " ", "h2"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.796189030454439*^9, 3.796189035864281*^9}, 
   3.796189066375989*^9, 3.7962700378511515`*^9, 3.7962714130880957`*^9, 
   3.79627178098297*^9, 3.796271914561076*^9, 3.7962720918683305`*^9, 
   3.796272278356961*^9, 3.7962725402908363`*^9, 3.7962727837644854`*^9, 
   3.796272950522488*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h1", "2"], "+", 
      SuperscriptBox["h2", "2"]}], ")"}]}], 
   RowBox[{"2", " ", "h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}]}]], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.796188381714977*^9, 3.796188390840011*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["h1", "2"], "+", 
    SuperscriptBox["h2", "2"]}], 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
    RowBox[{"2", " ", "h1", " ", 
     SuperscriptBox["h2", "2"]}]}]]}]], "Output",
 CellChangeTimes->{3.796188391122585*^9, 3.7962700379148054`*^9, 
  3.796271413126992*^9, 3.7962717810126104`*^9, 3.7962719146032476`*^9, 
  3.79627209190209*^9, 3.7962722784009085`*^9, 3.7962725403619075`*^9, 
  3.7962727838184395`*^9, 3.796272950558688*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["h1", "2"]}], " ", "h2", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
         SuperscriptBox["h2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h1", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "-", 
     RowBox[{"h1", " ", 
      SuperscriptBox["h2", "2"], " ", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], "+", 
     RowBox[{
      SuperscriptBox["h1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "+", 
        RowBox[{"3", " ", "aa", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
              SuperscriptBox["h2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h1", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
               ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h1", "-", 
                RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "-", "h2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"2", " ", "h2"}]}], ")"}]}]]], "-", 
           SqrtBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["h1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"h1", "-", 
                 RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"h2", " ", 
                  RowBox[{"(", 
                   RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
                ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"h1", "-", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["h2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["h1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "-", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h1", "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], "+", 
        RowBox[{"3", " ", "aa", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
               SuperscriptBox["h2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"h1", " ", 
                  RowBox[{"(", 
                   RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
                ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"h1", "-", 
                 RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"h1", "-", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", 
                 RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "+", 
           SqrtBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["h1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"h1", "-", 
                 RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"h2", " ", 
                  RowBox[{"(", 
                   RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
                ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"h1", "-", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], 
          ")"}]}]}], ")"}]}]}], ",", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
       SuperscriptBox["h2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"h1", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h1", "-", 
         RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "-", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"2", " ", "h2"}]}], ")"}]}]]]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7961875854587545`*^9, 3.7961876137307043`*^9}, {
  3.7961877448390245`*^9, 3.7961877686105046`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", "aa"}]}], ")"}], " ", 
   SuperscriptBox["h1", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["h1", "2"], " ", "h2"}], "-", 
  RowBox[{"3", " ", "aa", " ", 
   SuperscriptBox["h2", "3"]}]}]], "Output",
 CellChangeTimes->{{3.796187604093957*^9, 3.796187614479783*^9}, {
   3.7961877507981515`*^9, 3.796187769659484*^9}, 3.796270038191455*^9, 
   3.7962714132817507`*^9, 3.796271781059266*^9, 3.79627191466288*^9, 
   3.7962720919522443`*^9, 3.796272278609581*^9, 3.79627254045479*^9, 
   3.7962727840695477`*^9, 3.7962729506170197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}]}], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"h1", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"h1", "-", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h2", "2"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["h2", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " "}]]}], "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["h1", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "-", 
         RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"h2", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["h2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["h1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "-", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], ")"}]}], 
   "+", 
   RowBox[{"h1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h1", "-", 
             RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "-", "h2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", 
             RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], ")"}]}]}], 
  ")"}]}], "Input",
 CellChangeTimes->{{3.7961867358002896`*^9, 3.796186783063741*^9}, {
  3.796186898180601*^9, 3.796186898640984*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "h1"}], "-", "h2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h1", "2"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["h1", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "-", 
         RowBox[{"2", " ", "h2"}]}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["h2", "2"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["h2", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}]}]]}]}], ")"}], 
  " ", 
  SqrtBox[
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"h1", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"h1", "-", "h2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]]}]], "Output",
 CellChangeTimes->{3.7962700383707085`*^9, 3.7962714133304863`*^9, 
  3.796271781108677*^9, 3.7962719147131276`*^9, 3.796272092016852*^9, 
  3.796272278652769*^9, 3.796272540532965*^9, 3.7962727842138042`*^9, 
  3.7962729506676893`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2", " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h1", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", 
           RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}]}], ")"}]}], 
  "+", 
  RowBox[{"h1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["h2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "h1"}], "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "-", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "-", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]]}], "+", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}]]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7962700383707085`*^9, 3.7962714133304863`*^9, 
  3.796271781108677*^9, 3.7962719147131276`*^9, 3.796272092016852*^9, 
  3.796272278652769*^9, 3.796272540532965*^9, 3.7962727842138042`*^9, 
  3.796272950704653*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux", "=", 
  RowBox[{
   RowBox[{"aa", " ", "X2"}], "+", 
   RowBox[{"bb", " ", "X4"}]}]}]], "Input",
 CellChangeTimes->{{3.796185767420307*^9, 3.7961858079652805`*^9}, {
  3.796185976620926*^9, 3.7961859788751574`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "bb", " ", "h1", " ", "h2", " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h1", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
              SuperscriptBox["h2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
             RowBox[{
              SuperscriptBox["h1", "3"], "-", 
              RowBox[{
               SuperscriptBox["h1", "2"], " ", "h2"}], "-", 
              RowBox[{"4", " ", "h1", " ", 
               SuperscriptBox["h2", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["h2", "3"]}]}]]], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["h1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "-", 
                  RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                  RowBox[{
                   SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["h1", "3"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["h1", "2"], " ", "h2"}], "-", 
                RowBox[{"h1", " ", 
                 SuperscriptBox["h2", "2"]}], "+", 
                SuperscriptBox["h2", "3"]}]]}]]}]}], ")"}]}], "+", 
        RowBox[{"h2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
               SuperscriptBox["h2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
                 RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox["h1", "3"], "-", 
               RowBox[{
                SuperscriptBox["h1", "2"], " ", "h2"}], "-", 
               RowBox[{"4", " ", "h1", " ", 
                SuperscriptBox["h2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h2", "3"]}]}]]]}], "+", 
           SqrtBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["h1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"h1", "-", 
                 RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["h1", "3"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h1", "2"], " ", "h2"}], "-", 
               RowBox[{"h1", " ", 
                SuperscriptBox["h2", "2"]}], "+", 
               SuperscriptBox["h2", "3"]}]]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "h2"}], ",", 
         RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "h1", " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["h1", "3"]}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
             RowBox[{"16", " ", "h1", " ", 
              SuperscriptBox["h2", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["h2", "3"]}]}]]}]]}], "+", 
        RowBox[{"2", " ", "h2", " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["h1", "3"]}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
             RowBox[{"16", " ", "h1", " ", 
              SuperscriptBox["h2", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["h2", "3"]}]}]]}]]}], "-", 
        RowBox[{"3", " ", "h1", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["h1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["h1", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
            RowBox[{"4", " ", "h1", " ", 
             SuperscriptBox["h2", "2"]}], "+", 
            SuperscriptBox["h2", "3"]}]]]}], "-", 
        RowBox[{"h2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["h1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "h1"}], "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["h1", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
            RowBox[{"4", " ", "h1", " ", 
             SuperscriptBox["h2", "2"]}], "+", 
            SuperscriptBox["h2", "3"]}]]]}]}], ")"}], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2"}], ",", 
         RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "h1", " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["h1", "3"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
             RowBox[{"19", " ", "h1", " ", 
              SuperscriptBox["h2", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["h2", "3"]}]}]]}]]}], "+", 
        RowBox[{"3", " ", "h2", " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["h1", "3"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
             RowBox[{"19", " ", "h1", " ", 
              SuperscriptBox["h2", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["h2", "3"]}]}]]}]]}], "-", 
        RowBox[{"h1", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["h1", "3"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
            RowBox[{"h1", " ", 
             SuperscriptBox["h2", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["h2", "3"]}]}]]]}], "-", 
        RowBox[{"3", " ", "h2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["h1", "3"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
            RowBox[{"h1", " ", 
             SuperscriptBox["h2", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["h2", "3"]}]}]]]}]}], ")"}], " ", 
      RowBox[{"OP", "[", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2"}], ",", 
         RowBox[{"-", "h2"}]}], "]"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"aa", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}]}], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "h1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "h1"}], "-", "h2"}]}], "]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "h1"}], "+", "h2"}], ")"}], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "h1"}], ",", 
            RowBox[{
             RowBox[{"-", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "-", 
        RowBox[{"h2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "-", "h2"}], ")"}], " ", 
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["h1", "3"], "-", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", "h2"}], "-", 
            RowBox[{"4", " ", "h1", " ", 
             SuperscriptBox["h2", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["h2", "3"]}]}]]], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "h2"}], ",", 
            RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h1"}], "+", 
               RowBox[{"2", " ", "h2"}]}], ")"}]}]]}]], " ", 
         RowBox[{"OP", "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"h1", "+", "h2"}], ",", 
            RowBox[{"-", "h1"}]}], "]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"h1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h1"}], " ", 
            SqrtBox[
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["h1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "-", 
                  RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                  RowBox[{
                   SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["h1", "3"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["h1", "2"], " ", "h2"}], "-", 
                RowBox[{"h1", " ", 
                 SuperscriptBox["h2", "2"]}], "+", 
                SuperscriptBox["h2", "3"]}]]}]], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "h2"}], ",", 
               RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "h2"}], ",", 
               RowBox[{
                RowBox[{"-", "h1"}], "-", 
                RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "-", "h2"}], ")"}], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "h2"}], ",", 
               RowBox[{"h1", "-", "h2"}]}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", 
                  RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"h1", "+", 
                  RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h1"}], "+", 
                  RowBox[{"3", " ", "h2"}]}], ")"}]}]]}]], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2"}], ",", 
               RowBox[{"-", "h2"}]}], "]"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"h2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h1"}], " ", 
            SqrtBox[
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["h1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "h1"}], "+", 
                  RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                  RowBox[{
                   SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"h1", "-", "h2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "h1"}], "+", "h2"}], ")"}]}]]}]], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2"}], ",", 
               RowBox[{"-", "h1"}]}], "]"}], "]"}]}], "-", 
           RowBox[{"h2", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["h2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h1"}], "+", 
                 RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
                 RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox["h1", "3"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
               RowBox[{"h1", " ", 
                SuperscriptBox["h2", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h2", "3"]}]}]]], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2"}], ",", 
               RowBox[{"-", "h2"}]}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2"}], ",", 
               RowBox[{
                RowBox[{"2", " ", "h1"}], "+", "h2"}]}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"OP", "[", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"h1", "+", "h2"}], ",", 
               RowBox[{"h1", "+", 
                RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7961857817492065`*^9, 3.796185824403825*^9}, 
   3.796185927514342*^9, 3.796185979603197*^9, 3.7962700387224216`*^9, 
   3.796271413485881*^9, 3.796271781263178*^9, 3.7962719149565425`*^9, 
   3.7962720922156415`*^9, 3.7962722789064054`*^9, 3.796272540739506*^9, 
   3.7962727845841227`*^9, 3.7962729508788157`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"aux", ",", 
    RowBox[{"OP", "[", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"h1", "+", "h2"}], ",", 
       RowBox[{"-", "h2"}]}], "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7961857899261007`*^9, 3.7961858663452826`*^9}}],

Cell[BoxData[
 RowBox[{"h1", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "bb", " ", "h2", " ", 
     RowBox[{"(", 
      RowBox[{"h1", "+", "h2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "h1", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["h1", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
            RowBox[{"19", " ", "h1", " ", 
             SuperscriptBox["h2", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["h2", "3"]}]}]]}]]}], "-", 
       RowBox[{"h1", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h1"}], "+", 
             RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["h1", "3"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
           RowBox[{"h1", " ", 
            SuperscriptBox["h2", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["h2", "3"]}]}]]]}], "+", 
       RowBox[{"3", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h1", "3"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
              RowBox[{"19", " ", "h1", " ", 
               SuperscriptBox["h2", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["h2", "3"]}]}]]}]], "-", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["h2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["h1", "3"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
             RowBox[{"h1", " ", 
              SuperscriptBox["h2", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["h2", "3"]}]}]]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"aa", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["h1", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
            RowBox[{"19", " ", "h1", " ", 
             SuperscriptBox["h2", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["h2", "3"]}]}]]}]]}], "+", 
       RowBox[{"2", " ", "h1", " ", "h2", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", 
              RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["h1", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
            RowBox[{"19", " ", "h1", " ", 
             SuperscriptBox["h2", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["h2", "3"]}]}]]}]]}], "+", 
       RowBox[{
        SuperscriptBox["h2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h1", "3"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
              RowBox[{"19", " ", "h1", " ", 
               SuperscriptBox["h2", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["h2", "3"]}]}]]}]], "+", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["h2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["h1", "3"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["h1", "2"], " ", "h2"}], "+", 
             RowBox[{"h1", " ", 
              SuperscriptBox["h2", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["h2", "3"]}]}]]]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.796185831671047*^9, 3.7961858685162086`*^9}, 
   3.796270041436028*^9, 3.796271415333818*^9, 3.7962717827827544`*^9, 
   3.7962719167656884`*^9, 3.7962720932510896`*^9, 3.796272280007639*^9, 
   3.7962725417629256`*^9, 3.7962727865358706`*^9, 3.7962729524436483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"aux", ",", 
        RowBox[{"OP", "[", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{"h1", "+", 
            RowBox[{"2", " ", "h2"}]}]}], "]"}], "]"}]}], "]"}], "\[Equal]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"aux", ",", 
        RowBox[{"OP", "[", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"h1", "+", "h2"}], ",", 
           RowBox[{"-", "h2"}]}], "]"}], "]"}]}], "]"}], "\[Equal]", "0"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"aa", ",", "bb"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7961859348337865`*^9, 3.7961859643299847`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"aa", "\[Rule]", "0"}], ",", 
    RowBox[{"bb", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.796185965268834*^9, 3.796185984409154*^9}, 
   3.7962700419467297`*^9, 3.7962714156072235`*^9, 3.7962717836613173`*^9, 
   3.7962719170134478`*^9, 3.796272093739458*^9, 3.79627228034449*^9, 
   3.7962725421907687`*^9, 3.7962727876299977`*^9, 3.7962729526669292`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dual description", "Title",
 CellChangeTimes->{{3.796269538510889*^9, 3.79626954256896*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "-", "h1", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h2", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h3", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], "z"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "[", "z_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "+", "h1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "+", "h2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "+", "h3"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "h1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "-", "h2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "-", "h3"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "z", "]"}], 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "z", "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], ",", "z"}], "]"}]}], "//",
   "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7962696147032447`*^9, 3.796269644160614*^9}, {
  3.7963669125883074`*^9, 3.7963669130277777`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "z", "]"}], 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "z", "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], ",", "z"}], "]"}]}], "//",
   "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.796269681357581*^9, 3.796269716699296*^9}, {
  3.796269781260564*^9, 3.7962698012786727`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h3", "+", "z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
  RowBox[{"z", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.796269699103369*^9, 3.796269716908969*^9}, {
   3.796269782800557*^9, 3.796269801966408*^9}, 3.7962700421365647`*^9, 
   3.7962714158543673`*^9, 3.796271783902461*^9, 3.796271917164853*^9, 
   3.7962720939225545`*^9, 3.7962722805313263`*^9, 3.7962725423828917`*^9, 
   3.796272788072813*^9, 3.7962729528755565`*^9, 3.7962752374613333`*^9, 
   3.796288209380767*^9, 3.79630580928362*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["h1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", "h3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h2", " ", "h3"}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h2", "+", "h3"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h2", " ", "h3"}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]}], ")"}]}], 
      "-", 
      RowBox[{"h1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h2", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["h3", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]}], ")"}]}]}],
      ")"}]}], 
   RowBox[{"z", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h2"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h3"}], "+", "z", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796269699103369*^9, 3.796269716908969*^9}, {
   3.796269782800557*^9, 3.796269801966408*^9}, 3.7962700421365647`*^9, 
   3.7962714158543673`*^9, 3.796271783902461*^9, 3.796271917164853*^9, 
   3.7962720939225545`*^9, 3.7962722805313263`*^9, 3.7962725423828917`*^9, 
   3.796272788072813*^9, 3.7962729528755565`*^9, 3.7962752374613333`*^9, 
   3.796288209380767*^9, 3.7963058102165728`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["X1", 
          RowBox[{"u", "+", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]], 
         FractionBox["1", 
          RowBox[{"v", "+", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], "+", 
        RowBox[{
         FractionBox["X2", 
          RowBox[{"u", "+", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]], 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"v", "+", 
             RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"h3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["X1", 
            RowBox[{"v", "+", 
             RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]], 
           FractionBox["1", 
            RowBox[{"u", "+", 
             RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], "+", 
          RowBox[{
           FractionBox["X2", 
            RowBox[{"v", "+", 
             RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]], 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]]}]}], 
         ")"}], 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"v", "-", "u"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"h3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7962757911677885`*^9, 3.796275912431671*^9}, {
  3.7962760427568355`*^9, 3.796276102877452*^9}, {3.79627628565807*^9, 
  3.7962763804264975`*^9}, {3.796276428352439*^9, 3.796276463715157*^9}, {
  3.7962765457923126`*^9, 3.796276575996954*^9}, {3.7962766107081127`*^9, 
  3.7962766151353846`*^9}, {3.796305827797527*^9, 3.796305838716338*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox["X1", "v"], "+", 
      FractionBox[
       RowBox[{"X2", "-", 
        RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      FractionBox[
       RowBox[{"\[Sigma]3", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X2"}], "+", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "3"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "4"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`X1, $CellContext`X2 - $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0, $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
((-2) $CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 $CellContext`\
\[Psi]0)}, 1, 4, 1],
     Editable->False], "u"], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"X1", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], "v"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"X2", "-", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      FractionBox[
       RowBox[{"\[Sigma]3", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X2"}], "+", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "3"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "4"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`X1 ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0), ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0) ($CellContext`X2 - $CellContext`X1 \
$CellContext`\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0 ($CellContext`h1 - $CellContext`\[Sigma]3 $CellContext`\
\[Psi]0) ((-2) $CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)}, 1, 4, 1],
     Editable->False], 
    SuperscriptBox["u", "2"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"X1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]}], "v"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"X2", "-", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      FractionBox[
       RowBox[{"\[Sigma]3", " ", "\[Psi]0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X2"}], "+", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "3"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "4"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`X1 ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)^2, ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)^2 ($CellContext`X2 - $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
($CellContext`h1 - $CellContext`\[Sigma]3 $CellContext`\[Psi]0)^2 ((-2) \
$CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)}, 1, 4, 1],
     Editable->False], 
    SuperscriptBox["u", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "4"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`X1, $CellContext`X2 - $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0, $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
((-2) $CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 $CellContext`\
\[Psi]0)}, 1, 4, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`X1 ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0), ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0) ($CellContext`X2 - $CellContext`X1 \
$CellContext`\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0 ($CellContext`h1 - $CellContext`\[Sigma]3 $CellContext`\
\[Psi]0) ((-2) $CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)}, 1, 4, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`X1 ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)^2, ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)^2 ($CellContext`X2 - $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
($CellContext`h1 - $CellContext`\[Sigma]3 $CellContext`\[Psi]0)^2 ((-2) \
$CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)}, 1, 4, 1]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.79627584028207*^9, 3.7962759128031893`*^9}, {
   3.796276043427574*^9, 3.7962761037140064`*^9}, 3.796276383528493*^9, {
   3.7962764306449685`*^9, 3.7962764645144143`*^9}, {3.796276553412673*^9, 
   3.796276577910887*^9}, 3.796276615696562*^9, 3.7963058402914343`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox["X1", "v"], "+", 
      FractionBox[
       RowBox[{"X1", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      FractionBox[
       RowBox[{"X1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]}], 
       SuperscriptBox["v", "3"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "4"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`X1, $CellContext`X1 ($CellContext`h1 - $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), $CellContext`X1 ($CellContext`h1 - \
$CellContext`\[Sigma]3 $CellContext`\[Psi]0)^2}, 1, 4, 1],
     Editable->False], "u"], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"X2", "-", 
        RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], "v"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X2"}], "+", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"X2", "-", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "3"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "4"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`X2 - $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0, -($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0) (-$CellContext`X2 + $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)^2 ($CellContext`X2 - $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0)}, 1, 4, 1],
     Editable->False], 
    SuperscriptBox["u", "2"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"\[Sigma]3", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X2"}], "+", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], "v"], 
      "+", 
      FractionBox[
       RowBox[{"\[Sigma]3", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X2"}], "+", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      FractionBox[
       RowBox[{"\[Sigma]3", " ", "\[Psi]0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", "-", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "X2"}], "+", 
          RowBox[{"X1", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "3"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "4"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`\[Sigma]3 $CellContext`\[Psi]0 ((-2) $CellContext`X2 + \
$CellContext`X1 $CellContext`\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0 ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0) ((-2) $CellContext`X2 + $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
($CellContext`h1 - $CellContext`\[Sigma]3 $CellContext`\[Psi]0)^2 ((-2) \
$CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)}, 1, 4, 1],
     Editable->False], 
    SuperscriptBox["u", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "4"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`X1, $CellContext`X1 ($CellContext`h1 - $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), $CellContext`X1 ($CellContext`h1 - \
$CellContext`\[Sigma]3 $CellContext`\[Psi]0)^2}, 1, 4, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`X2 - $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0, -($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0) (-$CellContext`X2 + $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)^2 ($CellContext`X2 - $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0)}, 1, 4, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`\[Sigma]3 $CellContext`\[Psi]0 ((-2) $CellContext`X2 + \
$CellContext`X1 $CellContext`\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0 ($CellContext`h1 - $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0) ((-2) $CellContext`X2 + $CellContext`X1 $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0), $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
($CellContext`h1 - $CellContext`\[Sigma]3 $CellContext`\[Psi]0)^2 ((-2) \
$CellContext`X2 + $CellContext`X1 $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0)}, 1, 4, 1]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.79627584028207*^9, 3.7962759128031893`*^9}, {
   3.796276043427574*^9, 3.7962761037140064`*^9}, 3.796276383528493*^9, {
   3.7962764306449685`*^9, 3.7962764645144143`*^9}, {3.796276553412673*^9, 
   3.796276577910887*^9}, 3.796276615696562*^9, 3.796305840367361*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox["XX", "v"], "+", 
      FractionBox[
       RowBox[{"XX", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "-", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "3"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`XX, $CellContext`XX ($CellContext`h1 - $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0)}, 1, 3, 1],
     Editable->False], "u"], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"YY", "-", 
        RowBox[{"XX", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], "v"], "+", 
      FractionBox[
       RowBox[{"\[Sigma]3", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "h1"}], " ", "XX"}], "-", "YY", "+", 
          RowBox[{"XX", " ", "\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "3"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 1, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {$CellContext`YY - $CellContext`XX $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0, $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
(-$CellContext`h1 $CellContext`XX - $CellContext`YY + $CellContext`XX \
$CellContext`\[Sigma]3 $CellContext`\[Psi]0)}, 1, 3, 1],
     Editable->False], 
    SuperscriptBox["u", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "3"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`XX, $CellContext`XX ($CellContext`h1 - $CellContext`\
\[Sigma]3 $CellContext`\[Psi]0)}, 1, 3, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`YY - $CellContext`XX $CellContext`\[Sigma]3 \
$CellContext`\[Psi]0, $CellContext`\[Sigma]3 $CellContext`\[Psi]0 \
(-$CellContext`h1 $CellContext`XX - $CellContext`YY + $CellContext`XX \
$CellContext`\[Sigma]3 $CellContext`\[Psi]0)}, 1, 3, 1]}, 1, 3, 1],
  Editable->False]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.79627584028207*^9, 3.7962759128031893`*^9}, {
  3.796276043427574*^9, 3.7962761037140064`*^9}, {3.796276383541814*^9, 
  3.7962763966254435`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]", "[", 
  RowBox[{"u", "-", "v"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "u", "-", "v"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "u", "-", "v"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h3", "+", "u", "-", "v"}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "+", "u", "-", "v"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h2"}], "+", "u", "-", "v"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h3"}], "+", "u", "-", "v"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.796287588371108*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.796287978009081*^9, 3.7962880490441203`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lev", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h1"}], "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h2"}], "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h3"}], "+", "u", "-", "v"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["x1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}], ")"}], 
                 "2"]], "+", 
               FractionBox["x2", 
                RowBox[{"u", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]]}], ")"}], 
             FractionBox["1", 
              RowBox[{"v", "+", 
               RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["0", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}], ")"}], 
                 "2"]], "+", 
               FractionBox["x1", 
                RowBox[{"u", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]]}], ")"}], 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"v", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]]}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"h3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h3", "+", "u", "-", "v"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["x1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"v", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}], ")"}], 
                 "2"]], "+", 
               FractionBox["x2", 
                RowBox[{"v", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]]}], ")"}], 
             FractionBox["1", 
              RowBox[{"u", "+", 
               RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["0", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"v", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}], ")"}], 
                 "2"]], "+", 
               FractionBox["x1", 
                RowBox[{"v", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]]}], ")"}], 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]]}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"h3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7962764908218966`*^9, 3.7962765118647003`*^9}, {
   3.7962766812383585`*^9, 3.796276711487561*^9}, {3.7962767766526637`*^9, 
   3.796276876621107*^9}, {3.79627690956775*^9, 3.7962771084599314`*^9}, {
   3.7962772045977135`*^9, 3.796277317861941*^9}, {3.7962775168125534`*^9, 
   3.7962775902335367`*^9}, {3.7962776466702576`*^9, 
   3.7962776531167803`*^9}, {3.796277698283753*^9, 3.7962777881133947`*^9}, {
   3.7962778304081993`*^9, 3.7962778397854395`*^9}, {3.7962778992936893`*^9, 
   3.7962779012919655`*^9}, {3.7962868141178713`*^9, 
   3.7962869877481194`*^9}, {3.7962870790041556`*^9, 3.7962870795922594`*^9}, 
   3.7962871117151823`*^9, {3.796287152486342*^9, 3.7962871580596766`*^9}, {
   3.796287219733395*^9, 3.7962872200056753`*^9}, {3.796287593888381*^9, 
   3.7962876111821637`*^9}, 3.7962885378793488`*^9, {3.7962887190070953`*^9, 
   3.796288731057704*^9}, {3.7962888111077547`*^9, 3.7962888112104807`*^9}, {
   3.7962889181120405`*^9, 3.79628892715071*^9}, 3.796288986088216*^9, 
   3.7962890613075705`*^9, 3.7962895116049776`*^9, {3.796289563722411*^9, 
   3.7962895638096914`*^9}, {3.7962896871949606`*^9, 
   3.7962897340194974`*^9}, {3.7962897747512584`*^9, 
   3.7962897748240633`*^9}, {3.7962899644895587`*^9, 3.7962899764505806`*^9}, 
   3.796290305938795*^9, {3.796290536632528*^9, 3.7962905420705357`*^9}, {
   3.796305858148294*^9, 3.7963060293535876`*^9}, {3.7963060733297815`*^9, 
   3.7963060736058507`*^9}, {3.7963061430342093`*^9, 
   3.7963061432984867`*^9}, {3.796306234316864*^9, 3.796306299972138*^9}, {
   3.7963063398831635`*^9, 3.7963063679556932`*^9}, {3.796370550587261*^9, 
   3.7963705865013275`*^9}, {3.796370664447588*^9, 3.7963706733639975`*^9}, 
   3.7963707248010373`*^9, 3.796370800644926*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AUX", "=", 
   RowBox[{
    RowBox[{"aux1", "-", "aux2"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7962768829224567`*^9, 3.796276891378193*^9}, {
  3.796276978260375*^9, 3.7962770089287233`*^9}, {3.796277191120079*^9, 
  3.7962771915120444`*^9}, {3.796277265346939*^9, 3.7962772654844255`*^9}, {
  3.7962870599407644`*^9, 3.7962870637024374`*^9}, {3.796287615412351*^9, 
  3.796287615499016*^9}, {3.796287694849372*^9, 3.796287695379227*^9}, {
  3.796287783279234*^9, 3.7962878282747383`*^9}, {3.796288082011346*^9, 
  3.7962880822936087`*^9}, {3.7962895749122453`*^9, 3.7962895749722524`*^9}, {
  3.7962898478264503`*^9, 3.796289876451027*^9}, {3.7962905477440042`*^9, 
  3.796290548446723*^9}, {3.796290626081119*^9, 3.79629062769839*^9}, {
  3.7963060194907293`*^9, 3.7963060195708303`*^9}, {3.7963060560225945`*^9, 
  3.7963060563874383`*^9}, {3.796370715270605*^9, 3.7963707160760036`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"h1", " ", "x2"}], 
         SuperscriptBox["v", "2"]]}], "-", 
       FractionBox[
        RowBox[{"h1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x1"}], "+", 
           RowBox[{"h1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox["v", "3"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h2", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Psi]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "x1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", 
               "\[Psi]0"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
               RowBox[{
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "x1"}], "+", 
              RowBox[{"h1", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox["v", "4"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h2", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Psi]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "x1"}], "+", 
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", 
               "\[Psi]0"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
               RowBox[{
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "x1"}], "+", 
              RowBox[{"h1", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox["v", "5"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, 2, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[
       1], {-$CellContext`h1 $CellContext`x2, -$CellContext`h1 (
         2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0)), $CellContext`h1^2 \
($CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`\[Psi]0^2 (
           3 $CellContext`x1 + $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
           1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 (
          3 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^3 \
($CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^3 (
           4 $CellContext`x1 + $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
           1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
          4 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)))}, 2, 6, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "h1", " ", "x2"}], "v"], "+", 
       FractionBox[
        RowBox[{"3", " ", "h1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x1"}], "+", 
           RowBox[{"h1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox["v", "2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["h1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "x1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
           RowBox[{"h1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["h1", "2"], " ", 
               SuperscriptBox["h2", "2"], " ", 
               SuperscriptBox["\[Psi]0", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["h2", "4"], " ", 
               SuperscriptBox["\[Psi]0", "2"]}], "+", 
              RowBox[{"8", " ", "h1", " ", "h2", " ", "\[Psi]0", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox["v", "3"]], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["v", "4"]], 
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["h2", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Psi]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
              RowBox[{"x1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"8", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
               RowBox[{
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"8", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
              RowBox[{"h1", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["h1", "2"], " ", 
                  SuperscriptBox["h2", "2"], " ", 
                  SuperscriptBox["\[Psi]0", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["h2", "4"], " ", 
                  SuperscriptBox["\[Psi]0", "2"]}], "+", 
                 RowBox[{"h1", " ", "h2", " ", "\[Psi]0", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["v", "5"]], 
        RowBox[{
         SuperscriptBox["h1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["h2", "3"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Psi]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "x1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"5", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
               RowBox[{
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "x1", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"5", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
              RowBox[{"h1", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["h1", "2"], " ", 
                  SuperscriptBox["h2", "2"], " ", 
                  SuperscriptBox["\[Psi]0", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["h2", "4"], " ", 
                  SuperscriptBox["\[Psi]0", "2"]}], "+", 
                 RowBox[{"h1", " ", "h2", " ", "\[Psi]0", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, 1, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[1], {
       4 $CellContext`h1 $CellContext`x2, 
        3 $CellContext`h1 (
         2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0)), $CellContext`h1^2 (
         8 $CellContext`x1 (1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           8 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
           8 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
           8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 (1 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^3 \
(-$CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
             2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (-3 + 
             8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             8 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ($CellContext`x1 (11 + 
             8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             8 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
             2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
               4 $CellContext`h2^2 $CellContext`\[Psi]0)))), \
$CellContext`h1^4 (-$CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^3 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
             2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0) + 
           2 $CellContext`x1 (-2 + 
             5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
           2 $CellContext`x1 (7 + 
             5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
             2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
               4 $CellContext`h2^2 $CellContext`\[Psi]0))))}, 1, 6, 1],
      Editable->False], ")"}], " ", "u"}], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"h1", " ", "x2"}], ")"}]}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x1"}], "+", 
            RowBox[{"h1", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
           ")"}]}], ")"}]}], "v"], "-", 
      FractionBox[
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["h2", "2"]}], " ", "x2"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["h1", "4"], " ", 
           SuperscriptBox["h2", "2"], " ", "x2", " ", 
           SuperscriptBox["\[Psi]0", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["h1", "3"], " ", "h2", " ", "x2", " ", "\[Psi]0", 
           " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
          RowBox[{"h1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h2"}], " ", "x2"}], "+", 
             RowBox[{"5", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       SuperscriptBox["v", "2"]], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "3"]], 
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["h2", "2"], " ", "x1"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["h1", "6"], " ", 
           SuperscriptBox["h2", "3"], " ", "x2", " ", 
           SuperscriptBox["\[Psi]0", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["h1", "5"], " ", 
           SuperscriptBox["h2", "2"], " ", "x2", " ", 
           SuperscriptBox["\[Psi]0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x1"}], "+", 
             RowBox[{"h2", " ", "x2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["h2", "3"], " ", "x2", " ", "\[Psi]0"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h2"}], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", "h2", " ", "x1", " ", "\[Psi]0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["h2", "6"], " ", 
                 SuperscriptBox["\[Psi]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "4"]], 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
           SuperscriptBox["\[Psi]0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["h2", "2"], " ", "x1"}], "+", 
             RowBox[{
              SuperscriptBox["h1", "6"], " ", 
              SuperscriptBox["h2", "3"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "5"], " ", 
              SuperscriptBox["h2", "2"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "x1"}], "+", 
                RowBox[{"h2", " ", "x2"}], "+", 
                RowBox[{
                 SuperscriptBox["h2", "3"], " ", "x2", " ", "\[Psi]0"}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "h2"}], " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h2", " ", "x1", " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "6"], " ", 
                    SuperscriptBox["\[Psi]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "5"]], 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h2", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "4"], " ", 
           SuperscriptBox["\[Psi]0", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["h2", "2"], " ", "x1"}], "+", 
             RowBox[{
              SuperscriptBox["h1", "6"], " ", 
              SuperscriptBox["h2", "3"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "5"], " ", 
              SuperscriptBox["h2", "2"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "x1"}], "+", 
                RowBox[{"h2", " ", "x2"}], "+", 
                RowBox[{
                 SuperscriptBox["h2", "3"], " ", "x2", " ", "\[Psi]0"}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "h2"}], " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"h2", " ", "x1", " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "6"], " ", 
                    SuperscriptBox["\[Psi]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 0, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {(-6) $CellContext`h1 $CellContext`x2, (-2) $CellContext`h1 (
        2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
          2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
          2 $CellContext`h2^2 $CellContext`\[Psi]0)), -$CellContext`h1 \
(-$CellContext`h2^2 $CellContext`x2 + 
        5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 + 
        5 $CellContext`h1^3 $CellContext`h2 $CellContext`x2 $CellContext`\
\[Psi]0 (1 + 
          2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
(-$CellContext`h2 $CellContext`x2 + 
          5 $CellContext`x1 (1 + 
            2 $CellContext`h2^2 $CellContext`\[Psi]0)) + $CellContext`h1^2 (
          10 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (2 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            5 $CellContext`h2^4 $CellContext`\[Psi]0^2))), -$CellContext`h1 \
((-2) $CellContext`h2^2 $CellContext`x1 + 
        6 $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 $CellContext`\
\[Psi]0^3 + 
        9 $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 (1 + 
          2 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (2 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + 
         2 $CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + \
$CellContext`h1^2 (-$CellContext`h2 $CellContext`x2 (1 + 
            4 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (7 + 
            18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
          18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (7 + 18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 \
(18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (1 + 
            2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
            5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            9 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
            6 $CellContext`h2^6 $CellContext`\[Psi]0^3))), $CellContext`h1^2 \
($CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + $CellContext`h1^3 \
$CellContext`h2 $CellContext`\[Psi]0^2 + $CellContext`h1^2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h2^2 $CellContext`\[Psi]0)) + \
$CellContext`x1 (-3 + 
            5 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-4 + 
              5 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ((-3) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
           3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
          3 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
           5 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^2 \
(-$CellContext`h2 $CellContext`x2 (1 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (9 + 
             14 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             5 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 \
(2 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (7 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
             4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3)))), $CellContext`h1^3 ($CellContext`h2^4 \
($CellContext`h1 + $CellContext`h2)^4 $CellContext`\[Psi]0^3 ($CellContext`h1 \
$CellContext`h2 ($CellContext`h1 + $CellContext`h2) $CellContext`x2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h1^3 $CellContext`h2 $CellContext`\
\[Psi]0^2 + $CellContext`h1^2 $CellContext`\[Psi]0 (-1 + $CellContext`h2^2 \
$CellContext`\[Psi]0)) + $CellContext`x1 (-4 + 
            6 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-5 + 
              6 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 ((-4) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
           3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
          4 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
           6 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^2 \
(-$CellContext`h2 $CellContext`x2 (1 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (11 + 
             17 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             6 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 \
($CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (17 + 
             12 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
             4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3))))}, 0, 6, 1],
     Editable->False], ")"}], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"4", " ", "h1", " ", "x2", " ", "v"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x1"}], "+", 
           RowBox[{"h1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
          ")"}]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -1, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[1], {
      4 $CellContext`h1 $CellContext`x2, (-2) $CellContext`h1 (
        2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
          2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
          2 $CellContext`h2^2 $CellContext`\[Psi]0))}, -1, 6, 1],
     Editable->False], "u"], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"h1", " ", "x2", " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"3", " ", "h1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "x1"}], "+", 
         RowBox[{"h1", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], ")"}], 
       " ", "v"}], "-", 
      RowBox[{"h1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["h2", "2"]}], " ", "x2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["h1", "4"], " ", 
          SuperscriptBox["h2", "2"], " ", "x2", " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["h1", "3"], " ", "h2", " ", "x2", " ", "\[Psi]0", 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{"h1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "h2"}], " ", "x2"}], "+", 
            RowBox[{"5", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
            RowBox[{"x2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["h2", "4"], " ", 
                SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {-$CellContext`h1 $CellContext`x2, 
       3 $CellContext`h1 (
        2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
          2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
          2 $CellContext`h2^2 $CellContext`\[Psi]0)), -$CellContext`h1 \
(-$CellContext`h2^2 $CellContext`x2 + 
        5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 + 
        5 $CellContext`h1^3 $CellContext`h2 $CellContext`x2 $CellContext`\
\[Psi]0 (1 + 
          2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
(-$CellContext`h2 $CellContext`x2 + 
          5 $CellContext`x1 (1 + 
            2 $CellContext`h2^2 $CellContext`\[Psi]0)) + $CellContext`h1^2 (
          10 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (2 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            5 $CellContext`h2^4 $CellContext`\[Psi]0^2)))}, -2, 6, 1],
     Editable->False], 
    SuperscriptBox["u", "2"]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["u", "3"]], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x1"}], "+", 
           RowBox[{"h1", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox["v", "2"]}]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
          RowBox[{"h1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["h1", "2"], " ", 
              SuperscriptBox["h2", "2"], " ", 
              SuperscriptBox["\[Psi]0", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["h2", "4"], " ", 
              SuperscriptBox["\[Psi]0", "2"]}], "+", 
             RowBox[{"8", " ", "h1", " ", "h2", " ", "\[Psi]0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", "v"}], "-", 
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["h2", "2"], " ", "x1"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["h1", "6"], " ", 
           SuperscriptBox["h2", "3"], " ", "x2", " ", 
           SuperscriptBox["\[Psi]0", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["h1", "5"], " ", 
           SuperscriptBox["h2", "2"], " ", "x2", " ", 
           SuperscriptBox["\[Psi]0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x1"}], "+", 
             RowBox[{"h2", " ", "x2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["h2", "3"], " ", "x2", " ", "\[Psi]0"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h2"}], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", "h2", " ", "x1", " ", "\[Psi]0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["h2", "6"], " ", 
                 SuperscriptBox["\[Psi]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, -2, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[
       1], {-$CellContext`h1 (
         2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0)), $CellContext`h1^2 (
         8 $CellContext`x1 (1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           8 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
           8 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
           8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 (1 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0))), -$CellContext`h1 \
((-2) $CellContext`h2^2 $CellContext`x1 + 
         6 $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 $CellContext`\
\[Psi]0^3 + 
         9 $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 (1 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (2 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + 
          2 $CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + \
$CellContext`h1^2 (-$CellContext`h2 $CellContext`x2 (1 + 
             4 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (7 + 
             18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + \
$CellContext`h1^4 $CellContext`h2 $CellContext`\[Psi]0 (
           
           18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (7 + 18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + \
$CellContext`h1^3 (
           18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (1 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             9 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
             6 $CellContext`h2^6 $CellContext`\[Psi]0^3)))}, -2, 6, 1],
      Editable->False], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["u", "4"]], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Psi]0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "x1"}], "+", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", 
              "\[Psi]0"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "x1"}], "+", 
             RowBox[{"h1", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["h2", "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Psi]0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"8", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"8", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"h1", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h1", "2"], " ", 
                 SuperscriptBox["h2", "2"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{"h1", " ", "h2", " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", "v"}], "+", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
           SuperscriptBox["\[Psi]0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["h2", "2"], " ", "x1"}], "+", 
             RowBox[{
              SuperscriptBox["h1", "6"], " ", 
              SuperscriptBox["h2", "3"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "5"], " ", 
              SuperscriptBox["h2", "2"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "x1"}], "+", 
                RowBox[{"h2", " ", "x2"}], "+", 
                RowBox[{
                 SuperscriptBox["h2", "3"], " ", "x2", " ", "\[Psi]0"}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "h2"}], " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "h2", " ", "x1", " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "6"], " ", 
                    SuperscriptBox["\[Psi]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, -2, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[
       1], {$CellContext`h1^2 ($CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`\[Psi]0^2 (
           3 $CellContext`x1 + $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
           1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 (
          3 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^3 \
(-$CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
             2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (-3 + 
             8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             8 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ($CellContext`x1 (11 + 
             8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             8 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
             2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
               4 $CellContext`h2^2 $CellContext`\[Psi]0)))), \
$CellContext`h1^2 ($CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + $CellContext`h1^3 \
$CellContext`h2 $CellContext`\[Psi]0^2 + $CellContext`h1^2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h2^2 $CellContext`\[Psi]0)) + \
$CellContext`x1 (-3 + 
             5 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-4 + 
               5 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
           1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ((-3) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
            3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
           3 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
            5 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
              3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + \
$CellContext`h1^2 (-$CellContext`h2 $CellContext`x2 (1 + 
              2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (9 + 
              14 $CellContext`h2^2 $CellContext`\[Psi]0 + 
              5 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + \
$CellContext`h1^3 (
            2 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (7 + 
              5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
              4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
              4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3))))}, -2, 6, 1],
      Editable->False], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["u", "5"]], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["h1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h2", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
           SuperscriptBox["\[Psi]0", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "x1"}], "+", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", 
              "\[Psi]0"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "x1"}], "+", 
             RowBox[{"h1", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["h2", "3"]}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
           SuperscriptBox["\[Psi]0", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"5", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"5", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
             RowBox[{"h1", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h1", "2"], " ", 
                 SuperscriptBox["h2", "2"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["h2", "4"], " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{"h1", " ", "h2", " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", "v"}], "+", 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h2", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "4"], " ", 
           SuperscriptBox["\[Psi]0", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["h1", "3"], " ", "h2", " ", 
                 SuperscriptBox["\[Psi]0", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["h1", "2"], " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["h2", "2"], " ", "x1"}], "+", 
             RowBox[{
              SuperscriptBox["h1", "6"], " ", 
              SuperscriptBox["h2", "3"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "5"], " ", 
              SuperscriptBox["h2", "2"], " ", "x2", " ", 
              SuperscriptBox["\[Psi]0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "x1"}], "+", 
                RowBox[{"h2", " ", "x2"}], "+", 
                RowBox[{
                 SuperscriptBox["h2", "3"], " ", "x2", " ", "\[Psi]0"}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "h2", " ", "x1", " ", "\[Psi]0"}], "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "h2"}], " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["h1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"h2", " ", "x1", " ", "\[Psi]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
                "+", 
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h2", "4"], " ", 
                    SuperscriptBox["\[Psi]0", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["h2", "6"], " ", 
                    SuperscriptBox["\[Psi]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, -2, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[
       1], {$CellContext`h1^3 ($CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`\[Psi]0^3 (
           4 $CellContext`x1 + $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
           1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
          4 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^4 \
(-$CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^3 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
             2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             2 $CellContext`h2^2 $CellContext`\[Psi]0) + 
           2 $CellContext`x1 (-2 + 
             5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
            
            1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
           2 $CellContext`x1 (7 + 
             5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
             2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
             2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
               4 $CellContext`h2^2 $CellContext`\[Psi]0)))), \
$CellContext`h1^3 ($CellContext`h2^4 ($CellContext`h1 + $CellContext`h2)^4 \
$CellContext`\[Psi]0^3 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + $CellContext`h1^3 \
$CellContext`h2 $CellContext`\[Psi]0^2 + $CellContext`h1^2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h2^2 $CellContext`\[Psi]0)) + \
$CellContext`x1 (-4 + 
             6 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-5 + 
               6 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
           1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 ((-4) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
            3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
           4 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
            6 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
              3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + \
$CellContext`h1^2 (-$CellContext`h2 $CellContext`x2 (1 + 
              2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (11 + 
              17 $CellContext`h2^2 $CellContext`\[Psi]0 + 
              6 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + \
$CellContext`h1^3 ($CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (17 + 
              12 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
              4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
              4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3))))}, -2, 6, 1],
      Editable->False], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "6"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, -2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1 $CellContext`x2, -$CellContext`h1 (
       2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0)), $CellContext`h1^2 \
($CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`\[Psi]0^2 (
         3 $CellContext`x1 + $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 (
        3 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^3 \
($CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^3 (
         4 $CellContext`x1 + $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
        4 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)))}, 2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[1], {
     4 $CellContext`h1 $CellContext`x2, 
      3 $CellContext`h1 (
       2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0)), $CellContext`h1^2 (
       8 $CellContext`x1 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
         8 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
         8 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
         8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 (1 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^3 \
(-$CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (-3 + 
           8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           8 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ($CellContext`x1 (11 + 
           8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           8 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
           2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
             4 $CellContext`h2^2 $CellContext`\[Psi]0)))), $CellContext`h1^4 \
(-$CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^3 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + 
         2 $CellContext`x1 (-2 + 
           5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           5 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
         2 $CellContext`x1 (7 + 
           5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
           2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
             4 $CellContext`h2^2 $CellContext`\[Psi]0))))}, 1, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-6) $CellContext`h1 $CellContext`x2, (-2) $CellContext`h1 (
       2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0)), -$CellContext`h1 \
(-$CellContext`h2^2 $CellContext`x2 + 
       5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 + 
       5 $CellContext`h1^3 $CellContext`h2 $CellContext`x2 \
$CellContext`\[Psi]0 (1 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
(-$CellContext`h2 $CellContext`x2 + 
         5 $CellContext`x1 (1 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0)) + $CellContext`h1^2 (
         10 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (2 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           5 $CellContext`h2^4 $CellContext`\[Psi]0^2))), -$CellContext`h1 \
((-2) $CellContext`h2^2 $CellContext`x1 + 
       6 $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 $CellContext`\
\[Psi]0^3 + 
       9 $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 (1 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (2 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + 
        2 $CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + \
$CellContext`h1^2 (-$CellContext`h2 $CellContext`x2 (1 + 
           4 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (7 + 
           18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
         18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (7 + 18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 (
         18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (1 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
           5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           9 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
           6 $CellContext`h2^6 $CellContext`\[Psi]0^3))), $CellContext`h1^2 \
($CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + $CellContext`h1^3 \
$CellContext`h2 $CellContext`\[Psi]0^2 + $CellContext`h1^2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h2^2 $CellContext`\[Psi]0)) + \
$CellContext`x1 (-3 + 
           5 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-4 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ((-3) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
          3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
         3 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
          5 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^2 \
(-$CellContext`h2 $CellContext`x2 (1 + 
            2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (9 + 
            14 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            5 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 (
          2 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (7 + 
            5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
            4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3)))), $CellContext`h1^3 ($CellContext`h2^4 \
($CellContext`h1 + $CellContext`h2)^4 $CellContext`\[Psi]0^3 ($CellContext`h1 \
$CellContext`h2 ($CellContext`h1 + $CellContext`h2) $CellContext`x2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h1^3 $CellContext`h2 $CellContext`\
\[Psi]0^2 + $CellContext`h1^2 $CellContext`\[Psi]0 (-1 + $CellContext`h2^2 \
$CellContext`\[Psi]0)) + $CellContext`x1 (-4 + 
           6 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-5 + 
             6 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 ((-4) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
          3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
         4 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
          6 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^2 \
(-$CellContext`h2 $CellContext`x2 (1 + 
            2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (11 + 
            17 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            6 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 \
($CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (17 + 
            12 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
            4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3))))}, 0, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[1], {
     4 $CellContext`h1 $CellContext`x2, (-2) $CellContext`h1 (
       2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0))}, -1, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1 $CellContext`x2, 
      3 $CellContext`h1 (
       2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0)), -$CellContext`h1 \
(-$CellContext`h2^2 $CellContext`x2 + 
       5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 + 
       5 $CellContext`h1^3 $CellContext`h2 $CellContext`x2 \
$CellContext`\[Psi]0 (1 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
(-$CellContext`h2 $CellContext`x2 + 
         5 $CellContext`x1 (1 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0)) + $CellContext`h1^2 (
         10 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (2 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           5 $CellContext`h2^4 $CellContext`\[Psi]0^2)))}, -2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1 (
       2 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0)), $CellContext`h1^2 (
       8 $CellContext`x1 (1 + 
         2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
         8 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
         8 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
         8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 (1 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0))), -$CellContext`h1 \
((-2) $CellContext`h2^2 $CellContext`x1 + 
       6 $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 $CellContext`\
\[Psi]0^3 + 
       9 $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 $CellContext`\
\[Psi]0^2 (1 + 
         2 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (2 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + 
        2 $CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + \
$CellContext`h1^2 (-$CellContext`h2 $CellContext`x2 (1 + 
           4 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (7 + 
           18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
         18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (7 + 18 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           18 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 (
         18 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (1 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
           5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           9 $CellContext`h2^4 $CellContext`\[Psi]0^2 + 
           6 $CellContext`h2^6 $CellContext`\[Psi]0^3)))}, -2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`h1^2 ($CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`\[Psi]0^2 (
         3 $CellContext`x1 + $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 (
        3 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^3 \
(-$CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (-3 + 
           8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           8 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ($CellContext`x1 (11 + 
           8 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           8 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
           2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
             4 $CellContext`h2^2 $CellContext`\[Psi]0)))), $CellContext`h1^2 \
($CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^2 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + $CellContext`h1^3 \
$CellContext`h2 $CellContext`\[Psi]0^2 + $CellContext`h1^2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h2^2 $CellContext`\[Psi]0)) + \
$CellContext`x1 (-3 + 
           5 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-4 + 
             5 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^2 ((-3) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
          3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
         3 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
          5 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^2 \
(-$CellContext`h2 $CellContext`x2 (1 + 
            2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (9 + 
            14 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            5 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 (
          2 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (7 + 
            5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
            4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3))))}, -2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {$CellContext`h1^3 ($CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`\[Psi]0^3 (
         4 $CellContext`x1 + $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
        4 $CellContext`x1 + $CellContext`h1 $CellContext`x2 (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0))), $CellContext`h1^4 \
(-$CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`\[Psi]0^3 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + 
           2 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           2 $CellContext`h2^2 $CellContext`\[Psi]0) + 
         2 $CellContext`x1 (-2 + 
           5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           5 $CellContext`h2^2 $CellContext`\[Psi]0)) + (
          1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 (
         2 $CellContext`x1 (7 + 
           5 $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + 
           5 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`h1 \
$CellContext`x2 (3 + 5 $CellContext`h2^2 $CellContext`\[Psi]0 + 
           2 $CellContext`h1^2 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
           2 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h1 \
$CellContext`h2 $CellContext`\[Psi]0 (5 + 
             4 $CellContext`h2^2 $CellContext`\[Psi]0)))), $CellContext`h1^3 \
($CellContext`h2^4 ($CellContext`h1 + $CellContext`h2)^4 \
$CellContext`\[Psi]0^3 ($CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x2 $CellContext`\[Psi]0 (-1 + $CellContext`h1^3 \
$CellContext`h2 $CellContext`\[Psi]0^2 + $CellContext`h1^2 \
$CellContext`\[Psi]0 (-1 + $CellContext`h2^2 $CellContext`\[Psi]0)) + \
$CellContext`x1 (-4 + 
           6 $CellContext`h1^3 $CellContext`h2 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 $CellContext`\[Psi]0 (-5 + 
             6 $CellContext`h2^2 $CellContext`\[Psi]0))) - (
         1 + $CellContext`h1 $CellContext`h2 $CellContext`\[Psi]0 + \
$CellContext`h2^2 $CellContext`\[Psi]0)^3 ((-4) $CellContext`h2^2 \
$CellContext`x1 + $CellContext`h1^6 $CellContext`h2^3 $CellContext`x2 \
$CellContext`\[Psi]0^3 + $CellContext`h1^5 $CellContext`h2^2 $CellContext`x2 \
$CellContext`\[Psi]0^2 (4 + 
          3 $CellContext`h2^2 $CellContext`\[Psi]0) - $CellContext`h1 \
$CellContext`h2 (
         4 $CellContext`x1 + $CellContext`h2 $CellContext`x2 + \
$CellContext`h2^3 $CellContext`x2 $CellContext`\[Psi]0) + $CellContext`h1^4 \
$CellContext`h2 $CellContext`\[Psi]0 (
          
          6 $CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 + \
$CellContext`x2 (5 + 8 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            3 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^2 \
(-$CellContext`h2 $CellContext`x2 (1 + 
            2 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x1 (11 + 
            17 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            6 $CellContext`h2^4 $CellContext`\[Psi]0^2)) + $CellContext`h1^3 \
($CellContext`h2 $CellContext`x1 $CellContext`\[Psi]0 (17 + 
            12 $CellContext`h2^2 $CellContext`\[Psi]0) + $CellContext`x2 (2 + 
            4 $CellContext`h2^2 $CellContext`\[Psi]0 + 
            4 $CellContext`h2^4 $CellContext`\[Psi]0^2 + $CellContext`h2^6 \
$CellContext`\[Psi]0^3))))}, -2, 6, 1]}, -2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.7962768917165537`*^9, {3.796276983862248*^9, 3.796277027898902*^9}, 
   3.7962771175591855`*^9, 3.796277191913315*^9, {3.79627726614419*^9, 
   3.796277324858596*^9}, 3.796277600288764*^9, 3.7962776571166735`*^9, {
   3.7962777683934097`*^9, 3.7962777923243904`*^9}, {3.7962778346621633`*^9, 
   3.7962778467841825`*^9}, 3.7962779089447613`*^9, 3.7962869922507925`*^9, {
   3.7962870640551195`*^9, 3.796287146502846*^9}, {3.7962871854044695`*^9, 
   3.796287201653659*^9}, 3.7962872991685157`*^9, 3.796287666055028*^9, 
   3.7962877152928843`*^9, {3.796287751658287*^9, 3.796287778611734*^9}, {
   3.796287829518468*^9, 3.7962878532404356`*^9}, {3.7962880795170965`*^9, 
   3.796288092310144*^9}, 3.796288249425658*^9, 3.796288309111274*^9, 
   3.796288369380151*^9, 3.7962884249140186`*^9, 3.7962885500225725`*^9, 
   3.7962886092890553`*^9, 3.7962886497869024`*^9, 3.7962887571921167`*^9, {
   3.7962887975731525`*^9, 3.796288842225255*^9}, {3.7962888741272984`*^9, 
   3.7962888984415984`*^9}, 3.7962889365422444`*^9, 3.7962889928748713`*^9, 
   3.796289042493232*^9, 3.7962891270827007`*^9, 3.796289305887403*^9, 
   3.7962894577201643`*^9, 3.796289780737662*^9, {3.7962898494015007`*^9, 
   3.796289873115043*^9}, 3.7962899436662474`*^9, 3.796290014273118*^9, 
   3.796290198152511*^9, 3.796290563126501*^9, 3.7962906280873795`*^9, {
   3.796306016731288*^9, 3.7963060340494823`*^9}, 3.796306078542667*^9, {
   3.796306136791686*^9, 3.796306147318801*^9}, 3.79630621996436*^9, 
   3.7963063030041857`*^9, {3.796306350775902*^9, 3.796306370660945*^9}, 
   3.7963705912020273`*^9, 3.796370676410784*^9, {3.7963707167857094`*^9, 
   3.7963707286446753`*^9}, 3.796370804555142*^9, 3.7963710019446764`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["h2", "2"], " ", "x3"}], "+", 
            RowBox[{
             SuperscriptBox["h1", "3"], " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "x3"}], "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "x4"}], ")"}]}]}], ")"}], " ", 
             "\[Psi]0"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["h1", "4"], " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", "x4"}], ")"}], " ", "\[Psi]0"}], "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h2", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["h2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "x1"}], "+", "x4"}], ")"}], " ", "\[Psi]0"}]}],
               ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["h2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "x1"}], "+", "x4"}], ")"}], " ", "\[Psi]0"}], 
               "+", 
               RowBox[{"x3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"h1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
            RowBox[{
             SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["h2", "2"], " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["h1", "4"], " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", "x4"}], ")"}], " ", "\[Psi]0"}], "-", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "x3"}], "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "x4"}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h2", "2"], " ", "x3", " ", "\[Psi]0"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "x4"}], ")"}], " ", "\[Psi]0"}]}], 
              ")"}]}], "+", 
            RowBox[{"h1", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x3"}], "+", 
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "x1"}], "+", "x4"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["h2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "x1"}], "+", "x4"}], ")"}], " ", "\[Psi]0"}]}],
               ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "h2", " ", "x3", " ", "\[Psi]0"}], 
               "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], 
               "-", 
               RowBox[{"x4", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["h1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "+", "x4"}], ")"}]}], "+", 
          RowBox[{"h1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "x3"}], "+", 
             RowBox[{"h2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "+", "x4"}], ")"}]}]}], ")"}]}]}], ")"}],
         " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "\[Equal]",
        "0"}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["h1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["h2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "+", "x4"}], ")"}]}], "+", 
          RowBox[{"h1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "x3"}], "+", 
             RowBox[{"h2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "+", "x4"}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.796370598549506*^9, 3.796370653100419*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   112,7,20261258338956545694,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7963706239571724`*^9, 3.7963706535712004`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x3", "\[Rule]", "0"}], ",", 
    RowBox[{"x4", "\[Rule]", "x1"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.796370623963119*^9, 3.7963706536210656`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lev", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h1"}], "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h2"}], "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h3"}], "+", "u", "-", "v"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["x1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]], "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["h1", "2"], "+", 
                    RowBox[{"h1", " ", "h2"}], "+", 
                    SuperscriptBox["h2", "2"]}], ")"}], " ", "x1"}], 
                 RowBox[{"h1", " ", "h2", " ", 
                  RowBox[{"(", 
                   RowBox[{"h1", "+", "h2"}], ")"}]}]], 
                FractionBox["1", 
                 RowBox[{"u", "+", 
                  RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}]}], ")"}], 
             FractionBox["1", 
              RowBox[{"v", "+", 
               RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["0", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"u", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]], "-", 
               FractionBox["x1", 
                RowBox[{"u", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], ")"}], 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"v", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]]}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"h3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h3", "+", "u", "-", "v"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["x1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"v", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]], "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["h1", "2"], "+", 
                    RowBox[{"h1", " ", "h2"}], "+", 
                    SuperscriptBox["h2", "2"]}], ")"}], " ", "x1"}], 
                 RowBox[{"h1", " ", "h2", " ", 
                  RowBox[{"(", 
                   RowBox[{"h1", "+", "h2"}], ")"}]}]], 
                FractionBox["1", 
                 RowBox[{"v", "+", 
                  RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}]}], ")"}], 
             FractionBox["1", 
              RowBox[{"u", "+", 
               RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["0", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"v", "+", 
                   RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]], "-", 
               FractionBox["x1", 
                RowBox[{"v", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], ")"}], 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]]}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"h3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.79630676620203*^9, 3.796307021567052*^9}, 
   3.796307125511345*^9, {3.7963071711542587`*^9, 3.7963072059316564`*^9}, {
   3.7963072789892435`*^9, 3.79630728293237*^9}, {3.796370829879822*^9, 
   3.7963708858544345`*^9}, {3.796370931695715*^9, 3.7963709782938795`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]2", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.796307357356632*^9, 3.7963073579097157`*^9}, {
  3.796307396361592*^9, 3.796307398005612*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["h1", "2"]}], "-", 
  RowBox[{"h1", " ", "h2"}], "-", 
  SuperscriptBox["h2", "2"]}]], "Output",
 CellChangeTimes->{
  3.796307358381072*^9, {3.7963073938821945`*^9, 3.796307398265525*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["\[Sigma]2", "\[Sigma]3"], "-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["h1", "2"], "+", 
       RowBox[{"h1", " ", "h2"}], "+", 
       SuperscriptBox["h2", "2"]}], ")"}]}], 
    RowBox[{"h1", " ", "h2", " ", 
     RowBox[{"(", 
      RowBox[{"h1", "+", "h2"}], ")"}]}]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7963678757228184`*^9, 3.7963679013656573`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7963678803200912`*^9, 3.796367901885886*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "Chapter"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AUX", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"aux1", "-", "aux2"}], "/.", "sol"}], "//", 
   "Simplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "x1"}], 
         SuperscriptBox["v", "2"]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0"}], 
          ")"}]}], 
        SuperscriptBox["v", "3"]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["h1", "2"], " ", 
           SuperscriptBox["h2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "x1", " ", 
           SuperscriptBox["\[Psi]0", "2"]}], ")"}]}], 
        SuperscriptBox["v", "4"]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["h1", "3"], " ", 
           SuperscriptBox["h2", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", "x1", " ", 
           SuperscriptBox["\[Psi]0", "3"]}], ")"}]}], 
        SuperscriptBox["v", "5"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, 2, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[
       1], {(-2) $CellContext`x1, (-4) $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0, \
(-6) $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, (-8) \
$CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`x1 $CellContext`\[Psi]0^3}, 2, 6, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "x1"}], "v"], "+", 
       FractionBox[
        RowBox[{"12", " ", "h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0"}], 
        SuperscriptBox["v", "2"]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["h1", "2"], " ", 
         SuperscriptBox["h2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "x1", " ", 
         SuperscriptBox["\[Psi]0", "2"]}], 
        SuperscriptBox["v", "3"]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         SuperscriptBox["h1", "3"], " ", 
         SuperscriptBox["h2", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", "x1", " ", 
         SuperscriptBox["\[Psi]0", "3"]}], 
        SuperscriptBox["v", "4"]], "+", 
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["h1", "4"], " ", 
         SuperscriptBox["h2", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "4"], " ", "x1", " ", 
         SuperscriptBox["\[Psi]0", "4"]}], 
        SuperscriptBox["v", "5"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, 1, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[1], {
       8 $CellContext`x1, 
        12 $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0, 
        16 $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, 
        20 $CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`x1 $CellContext`\[Psi]0^3, 
        24 $CellContext`h1^4 $CellContext`h2^4 ($CellContext`h1 + \
$CellContext`h2)^4 $CellContext`x1 $CellContext`\[Psi]0^4}, 1, 6, 1],
      Editable->False], ")"}], " ", "u"}], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"12", " ", "x1"}]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0"}], 
         ")"}]}], "v"], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h1", " ", "h2"}], "+", 
          SuperscriptBox["h2", "2"], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["h1", "4"], " ", 
           SuperscriptBox["h2", "2"], " ", 
           SuperscriptBox["\[Psi]0", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["h1", "3"], " ", 
           SuperscriptBox["h2", "3"], " ", 
           SuperscriptBox["\[Psi]0", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["h1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["h2", "4"], " ", 
              SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "h1"}], " ", "h2"}], "-", 
            SuperscriptBox["h2", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["h1", "4"], " ", 
             SuperscriptBox["h2", "2"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["h1", "3"], " ", 
             SuperscriptBox["h2", "3"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["h2", "4"], " ", 
                SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
         ")"}]}], 
       SuperscriptBox["v", "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          SuperscriptBox["h2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "x1", " ", 
          SuperscriptBox["\[Psi]0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "h1", " ", "h2"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["h2", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["h1", "4"], " ", 
             SuperscriptBox["h2", "2"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["h1", "3"], " ", 
             SuperscriptBox["h2", "3"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["h2", "4"], " ", 
                SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
         ")"}]}], 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", "x1", " ", 
          SuperscriptBox["\[Psi]0", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "h1"}], " ", "h2"}], "-", 
            SuperscriptBox["h2", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["h1", "4"], " ", 
             SuperscriptBox["h2", "2"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["h1", "3"], " ", 
             SuperscriptBox["h2", "3"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h2", "4"], " ", 
                SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
         ")"}]}], 
       SuperscriptBox["v", "5"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 0, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {(-12) $CellContext`x1, (-8) $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0, 
       2 $CellContext`x1 ($CellContext`h1 $CellContext`h2 + $CellContext`h2^2 - 
        5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 - 
        10 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (1 - 
          5 $CellContext`h2^4 $CellContext`\[Psi]0^2)), (-4) $CellContext`h1 \
$CellContext`h2 ($CellContext`h1 + $CellContext`h2) $CellContext`x1 \
$CellContext`\[Psi]0 (-$CellContext`h1 $CellContext`h2 - $CellContext`h2^2 + 
        3 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
        6 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 
          3 $CellContext`h2^4 $CellContext`\[Psi]0^2)), (-2) \
$CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`x1 $CellContext`\[Psi]0^2 ((-3) $CellContext`h1 $CellContext`h2 - 
        3 $CellContext`h2^2 + 
        7 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
        14 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-3 + 
          7 $CellContext`h2^4 $CellContext`\[Psi]0^2)), (-8) \
$CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`x1 $CellContext`\[Psi]0^3 (-$CellContext`h1 $CellContext`h2 - \
$CellContext`h2^2 + 
        2 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
        4 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 2 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, 0, 6, 
      1],
     Editable->False], ")"}], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"8", " ", "x1", " ", "v"}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0"}], 
        ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -1, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[1], {
      8 $CellContext`x1, (-8) $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0}, -1,
       6, 1],
     Editable->False], "u"], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"12", " ", "h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0", " ", 
       "v"}], "+", 
      RowBox[{"2", " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["h1", "4"], " ", 
          SuperscriptBox["h2", "2"], " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["h2", "4"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {(-2) $CellContext`x1, 
       12 $CellContext`h1 $CellContext`h2 ($CellContext`h1 + $CellContext`h2) \
$CellContext`x1 $CellContext`\[Psi]0, 
       2 $CellContext`x1 ($CellContext`h1 $CellContext`h2 + $CellContext`h2^2 - 
        5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 - 
        10 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (1 - 5 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
      1],
     Editable->False], 
    SuperscriptBox["u", "2"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0"}], 
         ")"}], " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "x1", " ", 
       SuperscriptBox["\[Psi]0", "2"], " ", "v"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "x1", " ", "\[Psi]0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h1"}], " ", "h2"}], "-", 
           SuperscriptBox["h2", "2"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["h1", "4"], " ", 
            SuperscriptBox["h2", "2"], " ", 
            SuperscriptBox["\[Psi]0", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["h1", "3"], " ", 
            SuperscriptBox["h2", "3"], " ", 
            SuperscriptBox["\[Psi]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["h2", "4"], " ", 
               SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {(-4) $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0, 
       16 $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, (-4) \
$CellContext`h1 $CellContext`h2 ($CellContext`h1 + $CellContext`h2) \
$CellContext`x1 $CellContext`\[Psi]0 (-$CellContext`h1 $CellContext`h2 - \
$CellContext`h2^2 + 
        3 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
        6 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 3 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
      1],
     Editable->False], 
    SuperscriptBox["u", "3"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          SuperscriptBox["h2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "x1", " ", 
          SuperscriptBox["\[Psi]0", "2"]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["h1", "3"], " ", 
       SuperscriptBox["h2", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", "x1", " ", 
       SuperscriptBox["\[Psi]0", "3"], " ", "v"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], " ", 
         SuperscriptBox["h2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "x1", " ", 
         SuperscriptBox["\[Psi]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "h1", " ", "h2"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["h2", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["h1", "4"], " ", 
            SuperscriptBox["h2", "2"], " ", 
            SuperscriptBox["\[Psi]0", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["h1", "3"], " ", 
            SuperscriptBox["h2", "3"], " ", 
            SuperscriptBox["\[Psi]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["h2", "4"], " ", 
               SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {(-6) $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, 
       20 $CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`x1 $CellContext`\[Psi]0^3, (-2) \
$CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`x1 $CellContext`\[Psi]0^2 ((-3) $CellContext`h1 $CellContext`h2 - 
        3 $CellContext`h2^2 + 
        7 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
        14 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-3 + 7 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
      1],
     Editable->False], 
    SuperscriptBox["u", "4"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", "x1", " ", 
          SuperscriptBox["\[Psi]0", "3"]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["h1", "4"], " ", 
       SuperscriptBox["h2", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "4"], " ", "x1", " ", 
       SuperscriptBox["\[Psi]0", "4"], " ", "v"}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "3"], " ", 
         SuperscriptBox["h2", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", "x1", " ", 
         SuperscriptBox["\[Psi]0", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "h1"}], " ", "h2"}], "-", 
           SuperscriptBox["h2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["h1", "4"], " ", 
            SuperscriptBox["h2", "2"], " ", 
            SuperscriptBox["\[Psi]0", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["h1", "3"], " ", 
            SuperscriptBox["h2", "3"], " ", 
            SuperscriptBox["\[Psi]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "4"], " ", 
               SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {(-8) $CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`x1 $CellContext`\[Psi]0^3, 
       24 $CellContext`h1^4 $CellContext`h2^4 ($CellContext`h1 + \
$CellContext`h2)^4 $CellContext`x1 $CellContext`\[Psi]0^4, (-8) \
$CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`x1 $CellContext`\[Psi]0^3 (-$CellContext`h1 $CellContext`h2 - \
$CellContext`h2^2 + 
        2 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
        4 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 2 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
      1],
     Editable->False], 
    SuperscriptBox["u", "5"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "6"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, -2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-2) $CellContext`x1, (-4) $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0, \
(-6) $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, (-8) \
$CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`x1 $CellContext`\[Psi]0^3}, 2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[1], {
     8 $CellContext`x1, 
      12 $CellContext`h1 $CellContext`h2 ($CellContext`h1 + $CellContext`h2) \
$CellContext`x1 $CellContext`\[Psi]0, 
      16 $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, 
      20 $CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`x1 $CellContext`\[Psi]0^3, 
      24 $CellContext`h1^4 $CellContext`h2^4 ($CellContext`h1 + \
$CellContext`h2)^4 $CellContext`x1 $CellContext`\[Psi]0^4}, 1, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-12) $CellContext`x1, (-8) $CellContext`h1 $CellContext`h2 \
($CellContext`h1 + $CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0, 
      2 $CellContext`x1 ($CellContext`h1 $CellContext`h2 + $CellContext`h2^2 - 
       5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 - 
       10 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (1 - 
         5 $CellContext`h2^4 $CellContext`\[Psi]0^2)), (-4) $CellContext`h1 \
$CellContext`h2 ($CellContext`h1 + $CellContext`h2) $CellContext`x1 \
$CellContext`\[Psi]0 (-$CellContext`h1 $CellContext`h2 - $CellContext`h2^2 + 
       3 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
       6 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 
         3 $CellContext`h2^4 $CellContext`\[Psi]0^2)), (-2) $CellContext`h1^2 \
$CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 $CellContext`x1 \
$CellContext`\[Psi]0^2 ((-3) $CellContext`h1 $CellContext`h2 - 
       3 $CellContext`h2^2 + 
       7 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
       14 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-3 + 
         7 $CellContext`h2^4 $CellContext`\[Psi]0^2)), (-8) $CellContext`h1^3 \
$CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 $CellContext`x1 \
$CellContext`\[Psi]0^3 (-$CellContext`h1 $CellContext`h2 - $CellContext`h2^2 + 
       2 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
       4 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 2 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, 0, 6, 
     1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[1], {
     8 $CellContext`x1, (-8) $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0}, -1, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-2) $CellContext`x1, 
      12 $CellContext`h1 $CellContext`h2 ($CellContext`h1 + $CellContext`h2) \
$CellContext`x1 $CellContext`\[Psi]0, 
      2 $CellContext`x1 ($CellContext`h1 $CellContext`h2 + $CellContext`h2^2 - 
       5 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 - 
       10 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (1 - 5 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
     1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-4) $CellContext`h1 $CellContext`h2 ($CellContext`h1 + \
$CellContext`h2) $CellContext`x1 $CellContext`\[Psi]0, 
      16 $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, (-4) \
$CellContext`h1 $CellContext`h2 ($CellContext`h1 + $CellContext`h2) \
$CellContext`x1 $CellContext`\[Psi]0 (-$CellContext`h1 $CellContext`h2 - \
$CellContext`h2^2 + 
       3 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
       6 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 3 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
     1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-6) $CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + \
$CellContext`h2)^2 $CellContext`x1 $CellContext`\[Psi]0^2, 
      20 $CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`x1 $CellContext`\[Psi]0^3, (-2) \
$CellContext`h1^2 $CellContext`h2^2 ($CellContext`h1 + $CellContext`h2)^2 \
$CellContext`x1 $CellContext`\[Psi]0^2 ((-3) $CellContext`h1 $CellContext`h2 - 
       3 $CellContext`h2^2 + 
       7 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
       14 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-3 + 7 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
     1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-8) $CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + \
$CellContext`h2)^3 $CellContext`x1 $CellContext`\[Psi]0^3, 
      24 $CellContext`h1^4 $CellContext`h2^4 ($CellContext`h1 + \
$CellContext`h2)^4 $CellContext`x1 $CellContext`\[Psi]0^4, (-8) \
$CellContext`h1^3 $CellContext`h2^3 ($CellContext`h1 + $CellContext`h2)^3 \
$CellContext`x1 $CellContext`\[Psi]0^3 (-$CellContext`h1 $CellContext`h2 - \
$CellContext`h2^2 + 
       2 $CellContext`h1^4 $CellContext`h2^2 $CellContext`\[Psi]0^2 + 
       4 $CellContext`h1^3 $CellContext`h2^3 $CellContext`\[Psi]0^2 + \
$CellContext`h1^2 (-1 + 2 $CellContext`h2^4 $CellContext`\[Psi]0^2))}, -2, 6, 
     1]}, -2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.79630687751427*^9, 3.7963069064933343`*^9}, {
   3.796306936776122*^9, 3.7963069475335894`*^9}, {3.796306984792796*^9, 
   3.7963070243107977`*^9}, 3.79630706020984*^9, {3.79630711492982*^9, 
   3.79630713538232*^9}, {3.796307201645529*^9, 3.796307215671028*^9}, 
   3.7963072893001823`*^9, {3.7963708775116596`*^9, 3.796370889493032*^9}, {
   3.796370937869047*^9, 3.7963709817473364`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "x3"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", "x4"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", 
               RowBox[{"h2", " ", "x2"}], "+", "x4"}], ")"}]}], "+", 
            RowBox[{"h1", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", 
               RowBox[{"h2", " ", "x2"}], "+", "x4"}], ")"}]}]}], ")"}]}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "x2", " ", "\[Psi]0"}], 
           "+", 
           RowBox[{"x1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
           RowBox[{"x4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
          ")"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7",
         ",", "x8", ",", "x9", ",", "x10", ",", "x11", ",", "x12", ",", "x13",
         ",", "x14", ",", "x15", ",", "x16"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7962869977877865`*^9, 3.796287143393757*^9}, {
   3.796287618936045*^9, 3.796287619084044*^9}, {3.796287675840717*^9, 
   3.7962877143998537`*^9}, {3.7962877646215057`*^9, 
   3.7962877654379234`*^9}, {3.796287906965369*^9, 3.7962879084007854`*^9}, {
   3.7962879589381647`*^9, 3.796287959782991*^9}, 3.7962880643736115`*^9, {
   3.7962881256692843`*^9, 3.796288201188314*^9}, {3.796288297064103*^9, 
   3.7962882979043384`*^9}, {3.7962883327177134`*^9, 3.796288355915723*^9}, {
   3.796288403300438*^9, 3.796288404115095*^9}, {3.796288602264482*^9, 
   3.7962886031604924`*^9}, {3.7962886438604374`*^9, 3.796288644772467*^9}, {
   3.796288743649875*^9, 3.7962887925836277`*^9}, {3.796288836220923*^9, 
   3.7962888370326853`*^9}, {3.7962888679823074`*^9, 3.796288894923975*^9}, {
   3.7962889670423346`*^9, 3.796288976213955*^9}, {3.796289015080682*^9, 
   3.7962890375571985`*^9}, {3.796289208428294*^9, 3.7962892253159256`*^9}, {
   3.7962893252635756`*^9, 3.7962893258744*^9}, {3.796289795065317*^9, 
   3.7962898118826303`*^9}, {3.796289842132924*^9, 3.796289940415367*^9}, {
   3.7962900531202292`*^9, 3.796290054197956*^9}, {3.7962900957809567`*^9, 
   3.796290121208036*^9}, {3.79629058501432*^9, 3.7962906123811035`*^9}, {
   3.796306046706029*^9, 3.796306048383181*^9}, {3.7963061033973236`*^9, 
   3.796306129970907*^9}, {3.796306210450873*^9, 3.796306211980345*^9}, {
   3.796307015529132*^9, 3.7963071087237453`*^9}, {3.7963708948259254`*^9, 
   3.796370951086591*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   139,12,20261258338956545694,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7963070748942614`*^9, 3.796307109297861*^9}, {
  3.796370926023424*^9, 3.7963709514207096`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["h1", "2"], "+", 
        RowBox[{"h1", " ", "h2"}], "+", 
        SuperscriptBox["h2", "2"]}], ")"}], " ", "x1"}], 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}]}]]}], ",", 
   RowBox[{"x3", "\[Rule]", "0"}], ",", 
   RowBox[{"x4", "\[Rule]", "x1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7962870413786535`*^9, 3.7962871438293877`*^9}, {
   3.796287689330312*^9, 3.796287717887001*^9}, 3.796287765826115*^9, 
   3.7962879089885674`*^9, 3.7962879618506765`*^9, 3.796288065272355*^9, {
   3.7962881265639915`*^9, 3.796288202168955*^9}, 3.7962882982659655`*^9, {
   3.7962883343509607`*^9, 3.7962883564509706`*^9}, 3.7962884049687605`*^9, 
   3.796288604021951*^9, 3.7962886451212645`*^9, 3.796288748878468*^9, {
   3.7962887865756807`*^9, 3.796288793122759*^9}, 3.7962888375504117`*^9, {
   3.796288870212783*^9, 3.796288895440401*^9}, {3.7962889683653936`*^9, 
   3.7962889813418045`*^9}, 3.7962890389242554`*^9, {3.7962892109026437`*^9, 
   3.796289238090285*^9}, 3.796289340283633*^9, 3.796289812613223*^9, {
   3.7962898433668804`*^9, 3.796289940867675*^9}, 3.7962900584576483`*^9, {
   3.796290101072514*^9, 3.796290132286484*^9}, 3.7962906135516987`*^9, 
   3.796306048884142*^9, {3.796306104691758*^9, 3.796306130531638*^9}, 
   3.79630621240475*^9, {3.796307017433671*^9, 3.7963071093523307`*^9}, {
   3.79637092606236*^9, 3.7963709514556403`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "sol", "]"}]], "Input",
 CellChangeTimes->{{3.7962893449498034`*^9, 3.796289348159647*^9}}],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.7962893483859444`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"x9", " ", "u"}], "+", "x10"}], 
      RowBox[{"u", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"x11", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"x12", " ", "u"}], "+", "x13"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}], ")"}], "2"]], 
     "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"x14", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"x15", " ", "u"}], "+", "x16"}], 
       RowBox[{"u", "+", 
        RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]], 
      FractionBox["1", 
       RowBox[{"u", "+", 
        RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}]]}]}], ")"}], "/.", 
   RowBox[{"{", "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.796287311148726*^9, 3.796287338537102*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["u", "2"], " ", "x11"}], "+", 
   RowBox[{"u", " ", "x12"}], "+", "x13", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x10", "+", 
      RowBox[{"u", " ", "x9"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "+", "u", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", "2"], " ", "x14"}], "+", 
       RowBox[{"u", " ", "x15"}], "+", "x16"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], "+", "u", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
    RowBox[{"u", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}]]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "+", "u", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.79628731724158*^9, 3.7962873394977455`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test of the ee relation for the vacuum", "Subchapter",
 CellChangeTimes->{{3.796304563371237*^9, 3.7963045788508635`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", "z_", "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "z"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", "h1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "h3"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "-", "h1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "h3"}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.796304583249691*^9, 3.7963046430706315`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", "z", "]"}], 
   RowBox[{"\[Phi]", "[", "z", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.796304683771943*^9, 3.796304694737802*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h3", "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "z"]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h2"}], "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h3"}], "+", "z"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.796304689357375*^9, 3.796304695087165*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lev", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h1"}], "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h2"}], "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h3"}], "+", "u", "-", "v"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"u", "-", "h1"}]], 
            FractionBox["1", "v"]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"h3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"h3", "+", "u", "-", "v"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "u"], 
            FractionBox["1", 
             RowBox[{"v", "-", "h1"}]]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "\[Infinity]", ",", "lev"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"h3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "h1"}], "-", "h2"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7963046596652412`*^9, 3.7963046752296553`*^9}, {
   3.7963047071755285`*^9, 3.796304724494832*^9}, {3.7963047643341675`*^9, 
   3.796304792886648*^9}, 3.796304836614162*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AUX", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"aux1", "-", "aux2"}], "/.", "sol"}], "//", 
   "Simplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["h1", 
         SuperscriptBox["v", "2"]]}], "-", 
       FractionBox[
        SuperscriptBox["h1", "2"], 
        SuperscriptBox["v", "3"]], "-", 
       FractionBox[
        SuperscriptBox["h1", "3"], 
        SuperscriptBox["v", "4"]], "-", 
       FractionBox[
        SuperscriptBox["h1", "4"], 
        SuperscriptBox["v", "5"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, 2, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[
       1], {-$CellContext`h1, -$CellContext`h1^2, -$CellContext`h1^3, \
-$CellContext`h1^4}, 2, 6, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "h1"}], "v"], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["h1", "2"]}], 
        SuperscriptBox["v", "2"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["h1", "3"]}], 
        SuperscriptBox["v", "3"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["h1", "4"]}], 
        SuperscriptBox["v", "4"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["h1", "5"]}], 
        SuperscriptBox["v", "5"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "v"], "]"}], "6"],
        SeriesData[$CellContext`v, 
         DirectedInfinity[1], {}, 1, 6, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 
       DirectedInfinity[1], {
       4 $CellContext`h1, 3 $CellContext`h1^2, 3 $CellContext`h1^3, 
        3 $CellContext`h1^4, 3 $CellContext`h1^5}, 1, 6, 1],
      Editable->False], ")"}], " ", "u"}], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"6", " ", "h1"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["h1", "2"]}], "v"], "+", 
      FractionBox[
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["h1", "2"]}], "+", 
          RowBox[{"h1", " ", "h2"}], "+", 
          SuperscriptBox["h2", "2"]}], ")"}]}], 
       SuperscriptBox["v", "2"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["h1", "2"]}], "+", 
          RowBox[{"h1", " ", "h2"}], "+", 
          SuperscriptBox["h2", "2"]}], ")"}]}], 
       SuperscriptBox["v", "3"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["h1", "2"]}], "+", 
          RowBox[{"h1", " ", "h2"}], "+", 
          SuperscriptBox["h2", "2"]}], ")"}]}], 
       SuperscriptBox["v", "4"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["h1", "2"]}], "+", 
          RowBox[{"h1", " ", "h2"}], "+", 
          SuperscriptBox["h2", "2"]}], ")"}]}], 
       SuperscriptBox["v", "5"]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, 0, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {(-6) $CellContext`h1, (-2) $CellContext`h1^2, $CellContext`h1 \
((-2) $CellContext`h1^2 + $CellContext`h1 $CellContext`h2 + \
$CellContext`h2^2), $CellContext`h1^2 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2), $CellContext`h1^3 ((-2) \
$CellContext`h1^2 + $CellContext`h1 $CellContext`h2 + $CellContext`h2^2), \
$CellContext`h1^4 ((-2) $CellContext`h1^2 + $CellContext`h1 $CellContext`h2 + \
$CellContext`h2^2)}, 0, 6, 1],
     Editable->False], ")"}], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"4", " ", "h1", " ", "v"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "2"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -1, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[1], {4 $CellContext`h1, (-2) $CellContext`h1^2}, -1, 6,
       1],
     Editable->False], "u"], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"h1", " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["h1", "2"], " ", "v"}], "+", 
      RowBox[{"h1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["h1", "2"]}], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {-$CellContext`h1, 
       3 $CellContext`h1^2, $CellContext`h1 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1],
     Editable->False], 
    SuperscriptBox["u", "2"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["h1", "3"], " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["h1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["h1", "2"]}], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {-$CellContext`h1^2, 
       3 $CellContext`h1^3, $CellContext`h1^2 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1],
     Editable->False], 
    SuperscriptBox["u", "3"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["h1", "4"], " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["h1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["h1", "2"]}], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {-$CellContext`h1^3, 
       3 $CellContext`h1^4, $CellContext`h1^3 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1],
     Editable->False], 
    SuperscriptBox["u", "4"]], "+", 
   FractionBox[
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["h1", "4"], " ", 
        SuperscriptBox["v", "2"]}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["h1", "5"], " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["h1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["h1", "2"]}], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "v"], "]"}], "6"],
       SeriesData[$CellContext`v, 
        DirectedInfinity[1], {}, -2, 6, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 
      DirectedInfinity[
      1], {-$CellContext`h1^4, 
       3 $CellContext`h1^5, $CellContext`h1^4 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1],
     Editable->False], 
    SuperscriptBox["u", "5"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "6"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, -2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1, -$CellContext`h1^2, -$CellContext`h1^3, \
-$CellContext`h1^4}, 2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[1], {
     4 $CellContext`h1, 3 $CellContext`h1^2, 3 $CellContext`h1^3, 
      3 $CellContext`h1^4, 3 $CellContext`h1^5}, 1, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {(-6) $CellContext`h1, (-2) $CellContext`h1^2, $CellContext`h1 ((-2) \
$CellContext`h1^2 + $CellContext`h1 $CellContext`h2 + $CellContext`h2^2), \
$CellContext`h1^2 ((-2) $CellContext`h1^2 + $CellContext`h1 $CellContext`h2 + \
$CellContext`h2^2), $CellContext`h1^3 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2), $CellContext`h1^4 ((-2) \
$CellContext`h1^2 + $CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, 0, 
     6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[1], {4 $CellContext`h1, (-2) $CellContext`h1^2}, -1, 6, 
     1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1, 
      3 $CellContext`h1^2, $CellContext`h1 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1^2, 
      3 $CellContext`h1^3, $CellContext`h1^2 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1^3, 
      3 $CellContext`h1^4, $CellContext`h1^3 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1], 
    SeriesData[$CellContext`v, 
     DirectedInfinity[
     1], {-$CellContext`h1^4, 
      3 $CellContext`h1^5, $CellContext`h1^4 ((-2) $CellContext`h1^2 + \
$CellContext`h1 $CellContext`h2 + $CellContext`h2^2)}, -2, 6, 1]}, -2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.796304741866576*^9, {3.796304778492244*^9, 3.796304803122808*^9}, 
   3.796304842695666*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bootstraping action of \[Psi] oat level two", "Chapter",
 CellChangeTimes->{{3.7963650966706553`*^9, 3.7963651100526543`*^9}}],

Cell[CellGroupData[{

Cell["Action on A and B", "Subsection",
 CellChangeTimes->{{3.7963652381989813`*^9, 3.7963652421711273`*^9}, {
  3.796365606602837*^9, 3.7963656072557807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h3", "=", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]2", "=", 
     RowBox[{
      RowBox[{"h1", " ", "h2"}], "+", 
      RowBox[{"h1", " ", "h3"}], "+", 
      RowBox[{"h2", " ", "h3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]3", "=", 
     RowBox[{"h1", " ", "h2", " ", "h3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]0", "[", "z_", "]"}], ":=", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "h1", "+", 
         RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"z", "-", "h2", "+", 
         RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"z", "-", "h3", "+", 
         RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], ")"}], "2"], "z"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", "z_", "]"}], ":=", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "+", "h1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"z", "+", "h2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"z", "+", "h3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "h1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"z", "-", "h2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"z", "-", "h3"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"\[Psi]A", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Psi]0", "[", "u", "]"}], 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"u", "+", 
         RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Psi]0", "\[Rule]", 
        RowBox[{"\[Sigma]", 
         FractionBox["\[Psi]00", 
          RowBox[{"h1", " ", "h2", " ", "h3"}]]}]}], "}"}]}], "//", 
     "Simplify"}]}], "\[IndentingNewLine]", 
   RowBox[{"\[Psi]B", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Psi]0", "[", "u", "]"}]}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"u", "+", 
           RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], ",", "u"}], 
        "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Psi]0", "\[Rule]", 
        RowBox[{"\[Sigma]", 
         FractionBox["\[Psi]00", 
          RowBox[{"h1", " ", "h2", " ", "h3"}]]}]}], "}"}]}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7963669276086016`*^9, 3.796366964692408*^9}, {
   3.7963751157870407`*^9, 3.7963751464958053`*^9}, 3.796375187052161*^9, 
   3.7963752874517813`*^9, {3.796379388146809*^9, 3.796379420326088*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "u", "+", 
     RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "-", "h2", "+", "u", "+", 
     RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "u", "+", 
     RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}]}], 
  RowBox[{"u", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", "+", 
      RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.7963794109130974`*^9, 3.796379420872263*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "h1", " ", "h2", " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["h1", "2"], "+", 
     RowBox[{"h1", " ", "h2"}], "+", 
     SuperscriptBox["h2", "2"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], "2"]}]}], ")"}]}], 
  RowBox[{"u", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", "+", 
      RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "+", "u", "+", 
     RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h2"}], "+", "u", "+", 
     RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2", "+", "u", "+", 
     RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7963794109130974`*^9, 3.7963794210572343`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]2", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7963795236857796`*^9, 3.796379531781756*^9}, {
  3.796379604057789*^9, 3.796379604238367*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["h1", "2"]}], "-", 
  RowBox[{"h1", " ", "h2"}], "-", 
  SuperscriptBox["h2", "2"]}]], "Output",
 CellChangeTimes->{{3.796379527000738*^9, 3.796379531977229*^9}, 
   3.7963796047924094`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h1", "2"], "+", 
    RowBox[{"h1", " ", "h2"}], "+", 
    SuperscriptBox["h2", "2"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", 
        RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], "2"]}]}], ")"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7963796558817616`*^9, 3.7963796677916307`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["h1", "2"], "+", 
  RowBox[{"h1", " ", "h2"}], "+", 
  SuperscriptBox["h2", "2"], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", "+", 
      RowBox[{"\[Sigma]", " ", "\[Psi]00"}]}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.796379660828122*^9, 3.79637966816264*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Sigma]3"], "\[Psi]B"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "\[Infinity]", ",", "4"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.796379301673279*^9, 3.7963793234806066`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["6", 
    SuperscriptBox["u", "4"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "5"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, 4, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {6}, 4, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.796379311014778*^9, 3.7963793239892373`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\[Psi]B", "]"}]], "Input",
 CellChangeTimes->{{3.79637477963241*^9, 3.7963747861250305`*^9}, {
  3.79637522641994*^9, 3.7963752271501923`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aux1a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "3"], 
       RowBox[{"e", "[", "k", "]"}]}], "-", 
      RowBox[{"3", 
       SuperscriptBox["u", "2"], 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "+", 
      RowBox[{"3", "u", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "2"}], "]"}]}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"k", "+", "3"}], "]"}], "+", 
      RowBox[{"\[Sigma]2", " ", "u", " ", 
       RowBox[{"e", "[", "k", "]"}]}], "-", 
      RowBox[{"\[Sigma]2", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "-", 
      RowBox[{"\[Sigma]3", " ", 
       RowBox[{"e", "[", "k", "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "[", "a__", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"0", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"a", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h1"}], 
              ")"}], 
             RowBox[{"a", "-", "1"}]], "A1"}], "+", " ", 
           RowBox[{"a", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h2"}], 
              ")"}], 
             RowBox[{"a", "-", "1"}]], "A2"}], "+", " ", 
           RowBox[{"a", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h3"}], 
              ")"}], 
             RowBox[{"a", "-", "1"}]], "A3"}]}], ")"}]}], "+", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h1"}], ")"}],
           "a"], "A1"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h2"}], ")"}],
           "a"], "A2"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h3"}], ")"}],
           "a"], "A3"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           FractionBox["\[Sigma]2", "\[Sigma]3"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], ")"}], "a"], 
           "A0"}], "+", 
          RowBox[{"a", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{"a", "-", "1"}]], "A0"}]}], ")"}]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux2a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["u", "3"]}], 
       RowBox[{"e", "[", "k", "]"}]}], "+", 
      RowBox[{"3", 
       SuperscriptBox["u", "2"], 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "-", 
      RowBox[{"3", "u", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "2"}], "]"}]}], "+", 
      RowBox[{"e", "[", 
       RowBox[{"k", "+", "3"}], "]"}], "-", 
      RowBox[{"\[Sigma]2", " ", "u", " ", 
       RowBox[{"e", "[", "k", "]"}]}], "+", 
      RowBox[{"\[Sigma]2", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "-", 
      RowBox[{"\[Sigma]3", " ", 
       RowBox[{"e", "[", "k", "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "[", "a__", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"0", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"a", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h1"}], 
              ")"}], 
             RowBox[{"a", "-", "1"}]], "A1"}], "+", " ", 
           RowBox[{"a", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h2"}], 
              ")"}], 
             RowBox[{"a", "-", "1"}]], "A2"}], "+", " ", 
           RowBox[{"a", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h3"}], 
              ")"}], 
             RowBox[{"a", "-", "1"}]], "A3"}]}], ")"}]}], "+", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h1"}], ")"}],
           "a"], "A1"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h2"}], ")"}],
           "a"], "A2"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h3"}], ")"}],
           "a"], "A3"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           FractionBox["\[Sigma]2", "\[Sigma]3"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], ")"}], "a"], 
           "A0"}], "+", 
          RowBox[{"a", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{"a", "-", "1"}]], "A0"}]}], ")"}]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7963651779845085`*^9, 3.7963651957607965`*^9}, {
   3.7963652489338045`*^9, 3.796365355035363*^9}, {3.7963654218923087`*^9, 
   3.796365426261776*^9}, {3.796365754374132*^9, 3.796365764377446*^9}, {
   3.7963666778224573`*^9, 3.796366682441862*^9}, {3.7963672601674623`*^9, 
   3.7963672620470266`*^9}, {3.7963674833376737`*^9, 
   3.7963675029843054`*^9}, {3.796367918044532*^9, 3.7963679230292587`*^9}, {
   3.796369230381688*^9, 3.796369279770678*^9}, {3.7963693548667955`*^9, 
   3.7963693802674956`*^9}, {3.7963711535824504`*^9, 
   3.7963711622212553`*^9}, {3.79637201847112*^9, 3.7963720344314194`*^9}, {
   3.7963722808314934`*^9, 3.796372283666844*^9}, {3.796372325208922*^9, 
   3.7963723628988028`*^9}, 3.7963725502840443`*^9, {3.7963737325627346`*^9, 
   3.796373774559718*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aux1b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "3"], 
       RowBox[{"e", "[", "k", "]"}]}], "-", 
      RowBox[{"3", 
       SuperscriptBox["u", "2"], 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "+", 
      RowBox[{"3", "u", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "2"}], "]"}]}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"k", "+", "3"}], "]"}], "+", 
      RowBox[{"\[Sigma]2", " ", "u", " ", 
       RowBox[{"e", "[", "k", "]"}]}], "-", 
      RowBox[{"\[Sigma]2", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "-", 
      RowBox[{"\[Sigma]3", " ", 
       RowBox[{"e", "[", "k", "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "[", "a__", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"0", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h1"}], 
              ")"}], "a"], "A1"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h2"}], 
              ")"}], "a"], "A2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h3"}], 
              ")"}], "a"], "A3"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], ")"}], "a"], 
         "A0"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux2b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["u", "3"]}], 
       RowBox[{"e", "[", "k", "]"}]}], "+", 
      RowBox[{"3", 
       SuperscriptBox["u", "2"], 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "-", 
      RowBox[{"3", "u", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "2"}], "]"}]}], "+", 
      RowBox[{"e", "[", 
       RowBox[{"k", "+", "3"}], "]"}], "-", 
      RowBox[{"\[Sigma]2", " ", "u", " ", 
       RowBox[{"e", "[", "k", "]"}]}], "+", 
      RowBox[{"\[Sigma]2", " ", 
       RowBox[{"e", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "-", 
      RowBox[{"\[Sigma]3", " ", 
       RowBox[{"e", "[", "k", "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "[", "a__", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"0", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h1"}], 
              ")"}], "a"], "A1"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h2"}], 
              ")"}], "a"], "A2"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], "+", "h3"}], 
              ")"}], "a"], "A3"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Sigma]3"}], " ", "\[Psi]0"}], ")"}], "a"], 
         "A0"}]}]}], "}"}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.79636536211908*^9, 3.7963654337944736`*^9}, {
  3.7963657707495594`*^9, 3.7963657868190136`*^9}, {3.796366597047593*^9, 
  3.7963665988033285`*^9}, {3.7963674807339144`*^9, 3.796367506685135*^9}, {
  3.7963692837962537`*^9, 3.796369297416254*^9}, {3.796369773842298*^9, 
  3.7963697799457974`*^9}, {3.7963722000842896`*^9, 3.7963722097497215`*^9}, {
  3.796372294619095*^9, 3.796372299775756*^9}, {3.7963723874376545`*^9, 
  3.796372396590987*^9}, {3.796373746404723*^9, 3.7963737564957156`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X1b", "=", 
   RowBox[{
    RowBox[{"aux1b", " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A1", "\[Rule]", 
        RowBox[{"x1", " ", "A1"}]}], ",", 
       RowBox[{"A2", "\[Rule]", 
        RowBox[{"x2", " ", "A2"}]}], ",", 
       RowBox[{"A3", "\[Rule]", 
        RowBox[{"x3", " ", "A3"}]}], ",", 
       RowBox[{"A0", "\[Rule]", 
        RowBox[{"x4", " ", "A0"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X2b", "=", 
    RowBox[{
     RowBox[{"aux2b", " ", "\[Psi]A"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X1a", "=", 
   RowBox[{
    RowBox[{"aux1a", " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A1", "\[Rule]", 
        RowBox[{"x1", " ", "A1"}]}], ",", 
       RowBox[{"A2", "\[Rule]", 
        RowBox[{"x2", " ", "A2"}]}], ",", 
       RowBox[{"A3", "\[Rule]", 
        RowBox[{"x3", " ", "A3"}]}], ",", 
       RowBox[{"A0", "\[Rule]", 
        RowBox[{"x4", " ", "A0"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"aux2a", " ", "\[Psi]A"}], "+", 
     RowBox[{"aux2b", " ", "\[Psi]B"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.796365454594452*^9, 3.796365627374215*^9}, {
  3.796365795952575*^9, 3.7963658219663773`*^9}, {3.7963662020219507`*^9, 
  3.7963662596983557`*^9}, {3.796366572714316*^9, 3.796366591873359*^9}, {
  3.7963682598933263`*^9, 3.796368286345209*^9}, {3.7963684260132523`*^9, 
  3.7963684629261284`*^9}, {3.796370218527514*^9, 3.7963703713364487`*^9}, {
  3.796372074321302*^9, 3.7963721077819357`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cona", "=", 
   RowBox[{
    RowBox[{"X1a", "+", "X2a"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conb", "=", 
   RowBox[{
    RowBox[{"X1b", "+", "X2b"}], "//", "Simplify"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"cona", ",", "A0"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"cona", ",", "A1"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"cona", ",", "A2"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"cona", ",", "A3"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"conb", ",", "A0"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"conb", ",", "A1"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"conb", ",", "A2"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"conb", ",", "A3"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", " ", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "x4", ",", "y1", ",", "y2", ",", "y3"}],
      "}"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.796365842177267*^9, 3.796366021541402*^9}, {
   3.7963662832988133`*^9, 3.7963662859937906`*^9}, {3.7963664503082123`*^9, 
   3.7963664506590986`*^9}, 3.796367048852515*^9, 3.7963680231779304`*^9, {
   3.7963680837319307`*^9, 3.796368085992612*^9}, 3.796368317517553*^9, 
   3.7963683572043447`*^9, {3.7963685868627844`*^9, 3.7963685933151145`*^9}, {
   3.796372109383398*^9, 3.796372112099699*^9}, {3.796372375017378*^9, 
   3.796372377915266*^9}, {3.796372830920181*^9, 3.79637284609472*^9}, {
   3.796373794697951*^9, 3.7963738441333704`*^9}, {3.796374796019332*^9, 
   3.7963748121218133`*^9}, {3.796374916850095*^9, 3.7963749172106*^9}, {
   3.796375020171256*^9, 3.7963750208297586`*^9}, {3.7963751718198595`*^9, 
   3.796375171974796*^9}, {3.7963752333328924`*^9, 3.796375233528368*^9}, {
   3.79637530743561*^9, 3.796375307591198*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   106,8,20261309397790894467,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.796375251752115*^9, {3.796375302385213*^9, 3.796375308266102*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h1"}], "-", "u", "+", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "-", "h2", "-", "u", "+", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h1"}], "+", "h2", "-", "u", "+", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "h1"}], "+", "u", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
         ")"}]}]]}]}], ",", 
    RowBox[{"x2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h2"}], "-", "u", "+", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h1"}], "+", "h2", "-", "u", "+", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", 
          RowBox[{"2", " ", "h2"}], "-", "u", "+", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "h2"}], "+", "u", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
         ")"}]}]]}]}], ",", 
    RowBox[{"x3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h1"}], "-", "h2", "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2", "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", 
         RowBox[{"2", " ", "h2"}], "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", 
         RowBox[{"2", " ", "h2"}], "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}]]}], 
    ",", 
    RowBox[{"x4", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "u", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h2", "+", "u", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2", "-", "u", "+", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
        "2"]}], 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h1"}], "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h2"}], "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2", "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}]]}]}],
    "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7963683084401097`*^9, 3.7963683422138753`*^9, {3.796368584218713*^9, 
   3.796368598272808*^9}, 3.796368651787816*^9, 3.7963705369831486`*^9, 
   3.7963720708382893`*^9, 3.7963721310700054`*^9, 3.796372241121126*^9, 
   3.796372398819045*^9, 3.7963728262293997`*^9, 3.796373725981755*^9, {
   3.796373788809747*^9, 3.796373842991372*^9}, 3.796374813472884*^9, 
   3.7963749187885313`*^9, {3.796375014576833*^9, 3.7963750345501842`*^9}, {
   3.7963751727921567`*^9, 3.7963752001891766`*^9}, 3.796375253544243*^9, {
   3.7963753063686337`*^9, 3.79637530970315*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Psi]0", "[", "u", "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"u", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"u", "-", "h1", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h1"}], "-", "u", "+", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "-", "h2", "-", "u", "+", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2", "-", "u", "+", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "h1"}], "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}]]}], 
    ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.796375075327593*^9, 3.7963750812836*^9}, {
  3.7963752672202964`*^9, 3.7963752828394957`*^9}, {3.796380873640876*^9, 
  3.796380924459859*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"h1", "+", "u", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
     " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"h2", "+", "u", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
     " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2", "-", "u", "+", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"]}], 
    RowBox[{"u", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], "+", "u", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h2"}], "+", "u", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"h1", "+", "h2", "+", "u", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}]]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.7963809424329367`*^9, 3.7963809675143604`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"h1", "+", "u", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"h2", "+", "u", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"h1", "+", "h2", "-", "u", "+", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"]}], 
   RowBox[{"u", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "+", "u", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h2"}], "+", "u", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2", "+", "u", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7963750824612527`*^9, {3.796375274481328*^9, 3.796375283419377*^9}, {
   3.796380868648446*^9, 3.7963809688733215`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Psi]0", "[", "u", "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"u", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"u", "+", 
      RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}]}], "-", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h1", "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
      " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h2", "+", "u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
      " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2", "-", "u", "+", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
       "2"]}], 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h1"}], "+", "u", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h2"}], "+", "u", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2", "+", "u", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}]], 
    ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7963809739263725`*^9, 3.7963810000056577`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.796380974744732*^9, 3.796381000484406*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["h1", "2"]}], "-", 
     RowBox[{"h1", " ", "h2"}], "-", 
     SuperscriptBox["h2", "2"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"6", " ", "h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "z", " ", "\[Psi]0"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["h1", "2"], " ", 
      SuperscriptBox["h2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Psi]0", "2"]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["h1", "2"]}], "-", 
     RowBox[{"h1", " ", "h2"}], "-", 
     SuperscriptBox["h2", "2"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{"6", " ", "h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "u", " ", "\[Psi]0"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["h1", "2"], " ", 
      SuperscriptBox["h2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7963750949246874`*^9, 3.796375102691439*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["h1", "2"]}], "-", 
    RowBox[{"h1", " ", "h2"}], "-", 
    SuperscriptBox["h2", "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"6", " ", "h1", " ", "h2", " ", 
     RowBox[{"(", 
      RowBox[{"h1", "+", "h2"}], ")"}], " ", "z", " ", "\[Psi]0"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Psi]0", "2"]}]}], 
   RowBox[{
    SuperscriptBox["h1", "2"], "+", 
    RowBox[{"h1", " ", "h2"}], "+", 
    SuperscriptBox["h2", "2"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"6", " ", "h1", " ", "h2", " ", 
     RowBox[{"(", 
      RowBox[{"h1", "+", "h2"}], ")"}], " ", "u", " ", "\[Psi]0"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Psi]0", "2"]}]}]]}]], "Output",
 CellChangeTimes->{3.7963751029120235`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h2"}], "+", "u"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "4"], " ", 
        SuperscriptBox["h2", "2"], " ", 
        SuperscriptBox["\[Psi]0", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h2"}], "+", 
          RowBox[{"3", " ", "u"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "3"], " ", "\[Psi]0"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "u", " ", "\[Psi]0"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "-", 
          RowBox[{"2", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
          RowBox[{
           SuperscriptBox["h2", "4"], " ", 
           SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["h2", "2"]}], "+", 
       SuperscriptBox["u", "2"], "+", 
       RowBox[{
        SuperscriptBox["h1", "4"], " ", 
        SuperscriptBox["h2", "2"], " ", 
        SuperscriptBox["\[Psi]0", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{"h2", "+", 
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "u", " ", "\[Psi]0"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "-", 
          RowBox[{"2", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
          RowBox[{
           SuperscriptBox["h2", "4"], " ", 
           SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["h2", "2"]}], "+", 
       RowBox[{"3", " ", "h2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "+", 
       RowBox[{
        SuperscriptBox["h1", "4"], " ", 
        SuperscriptBox["h2", "2"], " ", 
        SuperscriptBox["\[Psi]0", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "h2"}], "+", 
          RowBox[{"3", " ", "u"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["h2", "3"], " ", "\[Psi]0"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "u", " ", "\[Psi]0"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "-", 
          RowBox[{"2", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
          RowBox[{
           SuperscriptBox["h2", "4"], " ", 
           SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h2"}], "+", "u"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "4"], " ", 
        SuperscriptBox["h2", "2"], " ", 
        SuperscriptBox["\[Psi]0", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["h1", "3"], " ", "h2", " ", "\[Psi]0", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h2"}], "-", 
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{
           SuperscriptBox["h2", "3"], " ", "\[Psi]0"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["h2", "2"], " ", "u", " ", "\[Psi]0"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["h1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["h2", "2"], " ", "\[Psi]0"}], "-", 
          RowBox[{"2", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
          RowBox[{
           SuperscriptBox["h2", "4"], " ", 
           SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}]}], ")"}]}], "//",
   "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["h2", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h1", "4"], " ", 
          SuperscriptBox["h2", "2"], " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "h2", " ", "u", " ", "\[Psi]0"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"6", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["h2", "4"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}], " ", 
       "\[Psi]A"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h2", "2"], "-", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "6"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox["\[Psi]0", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h1", "5"], " ", 
          SuperscriptBox["h2", "4"], " ", 
          SuperscriptBox["\[Psi]0", "3"]}], "+", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "u", "-", 
            RowBox[{
             SuperscriptBox["h2", "3"], " ", "\[Psi]0"}], "+", 
            RowBox[{"3", " ", "h2", " ", 
             SuperscriptBox["u", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "2"], " ", "\[Psi]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"6", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
            RowBox[{
             SuperscriptBox["h2", "4"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["h2", "4"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "u", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["h2", "3"], " ", "\[Psi]0"}], "+", 
            RowBox[{"3", " ", "h2", " ", 
             SuperscriptBox["u", "2"], " ", "\[Psi]0"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["h2", "4"], " ", "u", " ", 
             SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h2", "2"], "-", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "6"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox["\[Psi]0", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h1", "5"], " ", 
          SuperscriptBox["h2", "4"], " ", 
          SuperscriptBox["\[Psi]0", "3"]}], "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h2", "-", "u", "+", 
            RowBox[{
             SuperscriptBox["h2", "3"], " ", "\[Psi]0"}], "-", 
            RowBox[{"3", " ", "h2", " ", 
             SuperscriptBox["u", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "2"], " ", "\[Psi]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"6", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
            RowBox[{
             SuperscriptBox["h2", "4"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", " ", "h2", " ", "u", " ", "\[Psi]0"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["h2", "4"], " ", 
             SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["h2", "3"], " ", "\[Psi]0"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["h2", "4"], " ", "u", " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["u", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.796374880341256*^9, 3.7963749332562895`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"x3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "h1"}], "-", 
     RowBox[{"2", " ", "h2"}], "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "-", "h2", "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "h1"}], "+", "h2", "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "h1"}], "+", "h2", "+", "u", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", 
     RowBox[{"2", " ", "h2"}], "+", "u", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "h1"}], "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2", "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{{3.796374883465081*^9, 3.7963749340470724`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "h1", " ", "h2", " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["h1", "2"]}], "-", 
     RowBox[{"h1", " ", "h2"}], "-", 
     SuperscriptBox["h2", "2"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{"6", " ", "h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "u", " ", "\[Psi]0"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["h1", "2"], " ", 
      SuperscriptBox["h2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Psi]0", "2"]}]}], ")"}], " ", "\[Psi]A"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "u", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h2", "+", "u", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2", "+", "u", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h2", "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"h1", "+", "h2", "-", "u", "+", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{{3.796374883465081*^9, 3.796374934754635*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h1", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h1"}], "-", "h2", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u"}], "-", 
         SuperscriptBox["u", "3"], "-", 
         RowBox[{"h1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
            RowBox[{
             SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "h1", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
            RowBox[{
             SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["h1", "2"], " ", "u", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
             RowBox[{
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"]}], 
         "+", 
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
             RowBox[{
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u"}], "+", 
         SuperscriptBox["u", "3"], "+", 
         RowBox[{"h1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
            RowBox[{
             SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "h1", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
            RowBox[{
             SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h1", "2"], " ", "u", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
             RowBox[{
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "2"]}], 
         "-", 
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
             RowBox[{
              SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}], "3"]}]}], 
        ")"}]}], ")"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Psi]0", "\[Rule]", 
     FractionBox["\[Psi]00", 
      RowBox[{"h1", " ", "h2", " ", "h3"}]]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h1", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h1"}], "-", "h2", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u"}], "-", 
         SuperscriptBox["u", "3"], "-", 
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "h2", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["h2", "2"], " ", "u", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "3"]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u"}], "+", 
         SuperscriptBox["u", "3"], "+", 
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "h2", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h2", "2"], " ", "u", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "3"]}]}], 
        ")"}]}], ")"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Psi]0", "\[Rule]", 
     FractionBox["\[Psi]00", 
      RowBox[{"h1", " ", "h2", " ", "h3"}]]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h1", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "h1"}], "-", "h2", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", "z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u"}], "-", 
         SuperscriptBox["u", "3"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "u", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "3"]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u"}], "+", 
         SuperscriptBox["u", "3"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "u", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}]}], ")"}], "3"]}]}], 
        ")"}]}], ")"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Psi]0", "\[Rule]", 
     FractionBox["\[Psi]00", 
      RowBox[{"h1", " ", "h2", " ", "h3"}]]}], "}"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.79637385041714*^9, 3.796373897946854*^9}, {
  3.796374038077561*^9, 3.7963740824409833`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"h1", "-", "h2", "-", "u", "-", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], "+", "h2", "-", "u", "-", "\[Psi]00"}], ")"}],
     " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h2", "+", "z", "+", "\[Psi]00"}], ")"}]}], 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2", "-", "u", "-", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "+", "u", "+", "\[Psi]00"}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{"h2", "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Psi]00"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.79637385347289*^9, 3.7963738621737366`*^9}, 
   3.7963738983817253`*^9, {3.7963740596127005`*^9, 3.7963740837804704`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"h1", "+", 
      RowBox[{"2", " ", "h2"}], "-", "u", "-", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "-", "h2", "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h2", "+", "z", "+", "\[Psi]00"}], ")"}]}], 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2", "-", "u", "-", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h2"}], "+", "u", "+", "\[Psi]00"}], ")"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Psi]00"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.79637385347289*^9, 3.7963738621737366`*^9}, 
   3.7963738983817253`*^9, {3.7963740596127005`*^9, 3.7963740845122604`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], "+", "h2", "+", "u", "+", "\[Psi]00"}], ")"}],
     " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", 
      RowBox[{"2", " ", "h2"}], "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h2", "+", "z", "+", "\[Psi]00"}], ")"}]}], 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h2", "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], "+", 
      RowBox[{"2", " ", "h2"}], "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Psi]00"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.79637385347289*^9, 3.7963738621737366`*^9}, 
   3.7963738983817253`*^9, {3.7963740596127005`*^9, 3.7963740845222416`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["h1", "2"]}], "-", 
              RowBox[{"h1", " ", "h2"}], "-", 
              SuperscriptBox["h2", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"6", " ", "h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "z", " ", "\[Psi]0"}], 
              "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["h1", "2"], " ", 
               SuperscriptBox["h2", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Psi]0", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "h1"}], " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h1", "2"], "+", 
                 RowBox[{"h1", " ", "h2"}], "+", 
                 SuperscriptBox["h2", "2"]}], ")"}], " ", "u"}], "+", 
              SuperscriptBox["u", "3"], "+", 
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h1", "2"], "+", 
                 RowBox[{"h1", " ", "h2"}], "+", 
                 SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0"}], "-", 
              RowBox[{"3", " ", "h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", 
               SuperscriptBox["u", "2"], " ", "\[Psi]0"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["h1", "2"], " ", 
               SuperscriptBox["h2", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", "u", " ", 
               SuperscriptBox["\[Psi]0", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["h1", "3"], " ", 
               SuperscriptBox["h2", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
               SuperscriptBox["\[Psi]0", "3"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "h1"}], "+", "z", "-", 
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "h2"}], "+", "z", "-", 
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2", "+", "z", "-", 
              RowBox[{"h1", " ", "h2", " ", 
               RowBox[{"(", 
                RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}],
            ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h1", "+", "z", "-", 
            RowBox[{"h1", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "h1"}], "-", "h2", "+", "z", "-", 
            RowBox[{"h1", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"h2", "+", "z", "-", 
            RowBox[{"h1", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h1", "2"], " ", 
             SuperscriptBox["h2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "k"}], ")"}], " ", 
             SuperscriptBox["\[Psi]0", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["h1", "2"], " ", 
             SuperscriptBox["h2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h1", "2"], "+", 
               RowBox[{"h1", " ", "h2"}], "+", 
               SuperscriptBox["h2", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Psi]0", "3"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h1", "2"], "+", 
               RowBox[{"h1", " ", "h2"}], "+", 
               SuperscriptBox["h2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "k", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
               RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "k", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
               RowBox[{"2", " ", "h1", " ", "h2", " ", "\[Psi]0"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"k", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h1", "2"], "+", 
                 RowBox[{"h1", " ", "h2"}], "+", 
                 SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0"}]}], 
             "\[Psi]0"], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["h1", "2"], "+", 
                RowBox[{"h1", " ", "h2"}], "+", 
                SuperscriptBox["h2", "2"]}], ")"}], " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h1", "2"], "+", 
                   RowBox[{"h1", " ", "h2"}], "+", 
                   SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0"}]}], 
               ")"}]}], 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["u", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h1", "2"], "+", 
                   RowBox[{"h1", " ", "h2"}], "+", 
                   SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0"}]}], 
               ")"}]}], 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]], "-", 
            RowBox[{"3", " ", "h1", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", "h2"}], ")"}], " ", "u", " ", "\[Psi]0", " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["h1", "2"], " ", "\[Psi]0"}], "+", 
                  RowBox[{"h1", " ", "h2", " ", "\[Psi]0"}], "+", 
                  RowBox[{
                   SuperscriptBox["h2", "2"], " ", "\[Psi]0"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], " ", "\[Psi]0"}], "-", 
         RowBox[{"3", " ", "h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], " ", 
          SuperscriptBox["u", "2"], " ", "\[Psi]0"}], "+", 
         RowBox[{"2", " ", "h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["h1", "2"], "+", 
             RowBox[{"h1", " ", "h2"}], "+", 
             SuperscriptBox["h2", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["h1", "2"], " ", 
          SuperscriptBox["h2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], " ", "u", " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "-", 
         RowBox[{"6", " ", "h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Psi]0", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "k"}], ")"}], " ", 
          SuperscriptBox["\[Psi]0", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["h1", "2"], " ", 
          SuperscriptBox["h2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u", " ", 
          SuperscriptBox["\[Psi]0", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["h1", "3"], " ", 
          SuperscriptBox["h2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Psi]0", "4"]}], "+", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h1", "2"], "+", 
               RowBox[{"h1", " ", "h2"}], "+", 
               SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0"}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["h1", "2"], "+", 
            RowBox[{"h1", " ", "h2"}], "+", 
            SuperscriptBox["h2", "2"]}], ")"}], " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h1", "2"], "+", 
               RowBox[{"h1", " ", "h2"}], "+", 
               SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h1", "2"], "+", 
               RowBox[{"h1", " ", "h2"}], "+", 
               SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0"}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Psi]0", "\[Rule]", 
     FractionBox["\[Psi]00", 
      RowBox[{"h1", " ", "h2", " ", "h3"}]]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.796374213775038*^9, 3.796374231172192*^9}, {
  3.7963742677187433`*^9, 3.796374268151617*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2", "-", "u", "-", "\[Psi]00"}], ")"}], " ", 
       "\[Psi]00", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", "u", "+", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "\[Psi]00"}], ")"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h1", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h2", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "\[Psi]00"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["h2", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["h1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h2", "2"], " ", "k"}], "-", 
            RowBox[{"2", " ", "\[Psi]00", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "+", 
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Psi]00"}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["h1", "3"], " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h2", "2"], " ", "k"}], "-", 
            RowBox[{"2", " ", "\[Psi]00", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "+", 
            RowBox[{"h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Psi]00"}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Psi]00", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "+", "\[Psi]00"}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox["h2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Psi]00", "-", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"h2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Psi]00"}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["h2", "4"]}], " ", "k"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Psi]00", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "+", "\[Psi]00"}], ")"}], "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["h2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Psi]00"}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"h2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Psi]00"}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"h2", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", "\[Psi]00"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "\[Psi]00"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["h2", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["h1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h2", "2"], " ", "k"}], "+", 
           RowBox[{"2", " ", "\[Psi]00", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
           RowBox[{"h2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Psi]00"}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h1", "3"], " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h2", "2"], " ", "k"}], "+", 
           RowBox[{"2", " ", "\[Psi]00", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
           RowBox[{"h2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Psi]00"}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox["h1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h2", "4"], " ", "k"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Psi]00", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}], "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Psi]00"}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"h2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Psi]00"}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Psi]00", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}], "3"]}], "-", 
           RowBox[{
            SuperscriptBox["h2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Psi]00"}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"h2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Psi]00"}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.796374228370132*^9, {3.796374265547142*^9, 3.7963742743570213`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h2", "-", "z", "-", "\[Psi]00"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Psi]00"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "\[Psi]00"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["h2", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["h1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "k"}], "+", 
         RowBox[{"2", " ", "\[Psi]00", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Psi]00"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h1", "3"], " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h2", "2"], " ", "k"}], "+", 
         RowBox[{"2", " ", "\[Psi]00", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Psi]00"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["h1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h2", "4"], " ", "k"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Psi]00", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", "\[Psi]00"}], ")"}], "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["h2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Psi]00"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"h2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Psi]00"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["h2", "2"], " ", "\[Psi]00", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "\[Psi]00"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Psi]00", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", "\[Psi]00"}], ")"}], "3"]}], "-", 
         RowBox[{
          SuperscriptBox["h2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Psi]00"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"h2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", "\[Psi]00"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Psi]00"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "\[Psi]00"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
      ")"}]}], ")"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.796374279616851*^9, 3.796374281108859*^9}}],

Cell[BoxData[
 RowBox[{"z", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"z", "+", "\[Psi]00"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "h1"}], "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "h2"}], "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"h1", "+", "h2", "+", "z", "+", "\[Psi]00"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h1", "4"], " ", 
     SuperscriptBox["h2", "2"], " ", "k"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "3"], " ", 
     SuperscriptBox["h2", "3"], " ", "k"}], "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "4"], " ", "k"}], "-", 
    RowBox[{
     SuperscriptBox["h1", "4"], " ", "h2", " ", "k", " ", "u"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "3"], " ", 
     SuperscriptBox["h2", "2"], " ", "k", " ", "u"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "3"], " ", "k", " ", "u"}], "-", 
    RowBox[{"h1", " ", 
     SuperscriptBox["h2", "4"], " ", "k", " ", "u"}], "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", "h2", " ", "k", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"h1", " ", 
     SuperscriptBox["h2", "2"], " ", "k", " ", 
     SuperscriptBox["u", "3"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["h1", "4"], " ", "h2", " ", "\[Psi]00"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["h1", "3"], " ", 
     SuperscriptBox["h2", "2"], " ", "\[Psi]00"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "3"], " ", "\[Psi]00"}], "-", 
    RowBox[{"3", " ", "h1", " ", 
     SuperscriptBox["h2", "4"], " ", "\[Psi]00"}], "-", 
    RowBox[{
     SuperscriptBox["h1", "4"], " ", "h2", " ", "k", " ", "\[Psi]00"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "3"], " ", 
     SuperscriptBox["h2", "2"], " ", "k", " ", "\[Psi]00"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "3"], " ", "k", " ", "\[Psi]00"}], "-", 
    RowBox[{"h1", " ", 
     SuperscriptBox["h2", "4"], " ", "k", " ", "\[Psi]00"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "4"], " ", "u", " ", "\[Psi]00"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["h1", "3"], " ", "h2", " ", "u", " ", "\[Psi]00"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "2"], " ", "u", " ", "\[Psi]00"}], "+", 
    RowBox[{"4", " ", "h1", " ", 
     SuperscriptBox["h2", "3"], " ", "u", " ", "\[Psi]00"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["h2", "4"], " ", "u", " ", "\[Psi]00"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["h1", "2"], " ", "h2", " ", 
     SuperscriptBox["u", "2"], " ", "\[Psi]00"}], "+", 
    RowBox[{"3", " ", "h1", " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox["u", "2"], " ", "\[Psi]00"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["h1", "2"], " ", "h2", " ", "k", " ", 
     SuperscriptBox["u", "2"], " ", "\[Psi]00"}], "+", 
    RowBox[{"3", " ", "h1", " ", 
     SuperscriptBox["h2", "2"], " ", "k", " ", 
     SuperscriptBox["u", "2"], " ", "\[Psi]00"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["u", "3"], " ", "\[Psi]00"}], "-", 
    RowBox[{"2", " ", "h1", " ", "h2", " ", 
     SuperscriptBox["u", "3"], " ", "\[Psi]00"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox["u", "3"], " ", "\[Psi]00"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "4"], " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["h1", "3"], " ", "h2", " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"4", " ", "h1", " ", 
     SuperscriptBox["h2", "3"], " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["h2", "4"], " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["h1", "2"], " ", "h2", " ", "u", " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"6", " ", "h1", " ", 
     SuperscriptBox["h2", "2"], " ", "u", " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["h1", "2"], " ", "h2", " ", "k", " ", "u", " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"3", " ", "h1", " ", 
     SuperscriptBox["h2", "2"], " ", "k", " ", "u", " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "-", 
    RowBox[{"6", " ", "h1", " ", "h2", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["\[Psi]00", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["h1", "2"], " ", "h2", " ", 
     SuperscriptBox["\[Psi]00", "3"]}], "+", 
    RowBox[{"3", " ", "h1", " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox["\[Psi]00", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["h1", "2"], " ", "h2", " ", "k", " ", 
     SuperscriptBox["\[Psi]00", "3"]}], "+", 
    RowBox[{"h1", " ", 
     SuperscriptBox["h2", "2"], " ", "k", " ", 
     SuperscriptBox["\[Psi]00", "3"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["h1", "2"], " ", "u", " ", 
     SuperscriptBox["\[Psi]00", "3"]}], "-", 
    RowBox[{"6", " ", "h1", " ", "h2", " ", "u", " ", 
     SuperscriptBox["\[Psi]00", "3"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["h2", "2"], " ", "u", " ", 
     SuperscriptBox["\[Psi]00", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h1", "2"], " ", 
     SuperscriptBox["\[Psi]00", "4"]}], "-", 
    RowBox[{"2", " ", "h1", " ", "h2", " ", 
     SuperscriptBox["\[Psi]00", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["h2", "2"], " ", 
     SuperscriptBox["\[Psi]00", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7963742818827925`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "z", "]"}], 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.796373924835994*^9, 3.7963739699083614`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h1", "+", "z", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "h1"}], "-", "h2", "+", "z", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "h1"}], "+", "h2", "+", "z", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{"z", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "h1"}], "+", "z", "-", 
     RowBox[{"h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.7963739258431954`*^9, 3.796373970387065*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "z", "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z", "+", 
       RowBox[{"\[Sigma]3", " ", "\[Psi]0"}]}], "]"}], ",", "z"}], "]"}], 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"z", "+", 
     RowBox[{"\[Sigma]3", " ", "\[Psi]0"}], "-", "h1"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.796373949111945*^9, 3.7963740142702837`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "h1", " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "-", "h2", "-", "z", "+", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "h1"}], "+", "h2", "-", "z", "+", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["h1", "2"]}], "-", 
      RowBox[{"h1", " ", "h2"}], "-", 
      SuperscriptBox["h2", "2"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "z", " ", "\[Psi]0"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["h1", "2"], " ", 
       SuperscriptBox["h2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Psi]0", "2"]}]}], ")"}]}], 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"z", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "h1"}], "+", "z", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "+", "z", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h2"}], "+", "z", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h2", "+", "z", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2", "+", "z", "-", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h1", "+", "h2", "-", "z", "+", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.796373956405529*^9, 3.7963740164654503`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"cona", ",", "A0"}], "]"}], "\[Equal]", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k"}], ")"}]}], " ", "x0", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
     RowBox[{"2", "+", "k"}]]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h1", "2"], "+", 
      RowBox[{"h1", " ", "h2"}], "+", 
      SuperscriptBox["h2", "2"]}], ")"}], " ", "x0", " ", "\[Psi]0", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"h1", " ", "h2", " ", 
       RowBox[{"(", 
        RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
     RowBox[{"2", "+", "k"}]]}], "-", 
   RowBox[{"h1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "h1"}], "-", "h2"}], ")"}], " ", "h2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "x0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}], " ", "x0", " ", "\[Psi]0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}]]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["h1", "2"]}], "-", 
      RowBox[{"h1", " ", "h2"}], "-", 
      SuperscriptBox["h2", "2"]}], ")"}], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "x0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}], " ", "x0", " ", "\[Psi]0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["u", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "x0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}], " ", "x0", " ", "\[Psi]0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}]]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["h1", "2"]}], "-", 
      RowBox[{"h1", " ", "h2"}], "-", 
      SuperscriptBox["h2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", "x0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], "k"]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}], " ", "x0", " ", "\[Psi]0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        "k"]}]}], ")"}]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", "x0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], "k"]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}], " ", "x0", " ", "\[Psi]0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        "k"]}]}], ")"}]}], "+", 
   RowBox[{"3", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "k"}], ")"}], " ", "x0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{"1", "+", "k"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h1", "2"], "+", 
         RowBox[{"h1", " ", "h2"}], "+", 
         SuperscriptBox["h2", "2"]}], ")"}], " ", "x0", " ", "\[Psi]0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
        RowBox[{"1", "+", "k"}]]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "h1", " ", "h2", " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["h1", "2"]}], "-", 
        RowBox[{"h1", " ", "h2"}], "-", 
        SuperscriptBox["h2", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"6", " ", "h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "z", " ", "\[Psi]0"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["h1", "2"], " ", 
         SuperscriptBox["h2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Psi]0", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "h1"}], " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
          "k"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["h1", "2"]}], "-", 
           RowBox[{"h1", " ", "h2"}], "-", 
           SuperscriptBox["h2", "2"]}], ")"}], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
          "k"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
          "k"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["h1", "2"]}], "-", 
           RowBox[{"h1", " ", "h2"}], "-", 
           SuperscriptBox["h2", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
          RowBox[{"1", "+", "k"}]]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
          RowBox[{"1", "+", "k"}]]}], "+", 
        RowBox[{"3", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"h1", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
          RowBox[{"2", "+", "k"}]]}], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
         RowBox[{"3", "+", "k"}]]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h1"}], "+", "z", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "h2"}], "+", "z", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"h1", "+", "h2", "+", "z", "-", 
        RowBox[{"h1", " ", "h2", " ", 
         RowBox[{"(", 
          RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], 
       "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"h1", "+", "z", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], "-", "h2", "+", "z", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"h2", "+", "z", "-", 
       RowBox[{"h1", " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
         RowBox[{"2", "+", "k"}]]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h1", "2"], "+", 
          RowBox[{"h1", " ", "h2"}], "+", 
          SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h1", " ", "h2", " ", 
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
         RowBox[{"2", "+", "k"}]]}], "-", 
       RowBox[{"h1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "h1"}], "-", "h2"}], ")"}], " ", "h2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}]]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["h1", "2"], "+", 
             RowBox[{"h1", " ", "h2"}], "+", 
             SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}]]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h1", "2"], "+", 
          RowBox[{"h1", " ", "h2"}], "+", 
          SuperscriptBox["h2", "2"]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}]]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["h1", "2"], "+", 
             RowBox[{"h1", " ", "h2"}], "+", 
             SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}]]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}]]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["h1", "2"], "+", 
             RowBox[{"h1", " ", "h2"}], "+", 
             SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}]]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["h1", "2"]}], "-", 
          RowBox[{"h1", " ", "h2"}], "-", 
          SuperscriptBox["h2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            "k"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["h1", "2"], "+", 
             RowBox[{"h1", " ", "h2"}], "+", 
             SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            "k"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            "k"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["h1", "2"], "+", 
             RowBox[{"h1", " ", "h2"}], "+", 
             SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            "k"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{"1", "+", "k"}]]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["h1", "2"], "+", 
             RowBox[{"h1", " ", "h2"}], "+", 
             SuperscriptBox["h2", "2"]}], ")"}], " ", "\[Psi]0", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h1", " ", "h2", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2"}], ")"}], " ", "\[Psi]0"}], ")"}], 
            RowBox[{"1", "+", "k"}]]}]}], ")"}]}]}], ")"}]}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{3.796368407647376*^9, 3.796368601373043*^9, 
  3.7963686569450364`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{765, 919},
WindowMargins->{{-9, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 113, 1, 67, "Subchapter"],
Cell[CellGroupData[{
Cell[718, 27, 384, 12, 49, "Input"],
Cell[1105, 41, 522, 16, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1664, 62, 829, 24, 56, "Input"],
Cell[2496, 88, 549, 13, 50, "Output"]
}, Open  ]],
Cell[3060, 104, 92, 1, 30, "Input"],
Cell[CellGroupData[{
Cell[3177, 109, 604, 19, 53, "Input"],
Cell[3784, 130, 374, 10, 47, "Output"]
}, Open  ]],
Cell[4173, 143, 1514, 44, 88, "Input"],
Cell[5690, 189, 4886, 141, 259, "Input"],
Cell[CellGroupData[{
Cell[10601, 334, 1609, 40, 127, "Input"],
Cell[12213, 376, 749, 12, 30, "Output"],
Cell[12965, 390, 925, 18, 30, "Output"],
Cell[13893, 410, 1000, 20, 45, "Output"],
Cell[14896, 432, 947, 19, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15880, 456, 1036, 26, 88, "Input"],
Cell[16919, 484, 427, 6, 30, "Output"],
Cell[17349, 492, 427, 6, 30, "Output"],
Cell[17779, 500, 427, 6, 30, "Output"],
Cell[18209, 508, 427, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18673, 519, 234, 5, 30, "Input"],
Cell[18910, 526, 420, 12, 30, "Output"]
}, Open  ]],
Cell[19345, 541, 549, 17, 53, "Input"],
Cell[CellGroupData[{
Cell[19919, 562, 318, 10, 49, "Input"],
Cell[20240, 574, 727, 20, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21004, 599, 2716, 79, 137, "Input"],
Cell[23723, 680, 1789, 49, 30, "Output"],
Cell[25515, 731, 1791, 49, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27343, 785, 377, 12, 30, "Input"],
Cell[27723, 799, 198, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27958, 810, 886, 28, 91, "Input"],
Cell[28847, 840, 1313, 36, 49, "Output"]
}, Open  ]],
Cell[30175, 879, 1121, 33, 30, "Input"],
Cell[CellGroupData[{
Cell[31321, 916, 202, 4, 30, "Input"],
Cell[31526, 922, 395, 7, 425, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31958, 934, 143, 2, 30, "Input"],
Cell[32104, 938, 1414, 21, 23, "Message"],
Cell[33521, 961, 1005, 31, 30, "Output"]
}, Open  ]],
Cell[34541, 995, 468, 14, 30, "Input"],
Cell[CellGroupData[{
Cell[35034, 1013, 3893, 107, 69, "Input"],
Cell[38930, 1122, 11605, 193, 266, 897, 16, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50572, 1320, 2665, 75, 69, "Input"],
Cell[53240, 1397, 24345, 401, 303, 696, 12, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77622, 1803, 5101, 146, 107, "Input"],
Cell[82726, 1951, 48630, 799, 478, 1105, 18, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131393, 2755, 846, 25, 30, "Input"],
Cell[132242, 2782, 563, 15, 212, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132842, 2802, 10161, 302, 164, "Input"],
Cell[143006, 3106, 85678, 1403, 834, 1837, 28, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228721, 4514, 6010, 180, 107, "Input"],
Cell[234734, 4696, 24028, 395, 257, 1150, 18, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258799, 5096, 5856, 178, 107, "Input"],
Cell[264658, 5276, 1247, 20, 253, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265942, 5301, 5811, 177, 107, "Input"],
Cell[271756, 5480, 1250, 21, 250, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273043, 5506, 5813, 177, 107, "Input"],
Cell[278859, 5685, 1228, 20, 268, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280124, 5710, 5810, 177, 107, "Input"],
Cell[285937, 5889, 1254, 21, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287228, 5915, 5808, 177, 107, "Input"],
Cell[293039, 6094, 25779, 425, 276, 1161, 19, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318855, 6524, 737, 28, 125, "Input"],
Cell[319595, 6554, 235, 8, 50, "Output"],
Cell[319833, 6564, 235, 8, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[320117, 6578, 107, 1, 61, "Subchapter"],
Cell[320227, 6581, 1623, 51, 157, "Input"],
Cell[321853, 6634, 2379, 63, 109, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324269, 6702, 107, 1, 61, "Subchapter"],
Cell[324379, 6705, 2449, 66, 127, "Input"],
Cell[326831, 6773, 7432, 220, 413, "Input"],
Cell[334266, 6995, 3009, 85, 130, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337312, 7085, 107, 1, 61, "Subchapter"],
Cell[337422, 7088, 9158, 274, 361, "Input"],
Cell[346583, 7364, 12143, 371, 511, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358763, 7740, 109, 1, 64, "Chapter"],
Cell[CellGroupData[{
Cell[358897, 7745, 481, 13, 50, "Input"],
Cell[359381, 7760, 747, 13, 30, "Output"],
Cell[360131, 7775, 1022, 23, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361190, 7803, 586, 18, 69, "Input"],
Cell[361779, 7823, 958, 19, 30, "Output"],
Cell[362740, 7844, 1110, 25, 30, "Output"],
Cell[363853, 7871, 1166, 27, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365056, 7903, 806, 24, 50, "Input"],
Cell[365865, 7929, 988, 24, 30, "Output"],
Cell[366856, 7955, 1123, 28, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368016, 7988, 2240, 74, 183, "Input"],
Cell[370259, 8064, 924, 21, 51, "Output"],
Cell[371186, 8087, 869, 18, 34, "Output"],
Cell[372058, 8107, 1571, 41, 51, "Output"],
Cell[373632, 8150, 924, 21, 51, "Output"],
Cell[374559, 8173, 869, 18, 34, "Output"],
Cell[375431, 8193, 1559, 41, 51, "Output"],
Cell[376993, 8236, 932, 21, 51, "Output"],
Cell[377928, 8259, 877, 18, 34, "Output"],
Cell[378808, 8279, 1648, 44, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380493, 8328, 1411, 38, 30, "Input"],
Cell[381907, 8368, 484, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382428, 8380, 1212, 36, 30, "Input"],
Cell[383643, 8418, 371, 6, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[384063, 8430, 108, 1, 64, "Chapter"],
Cell[384174, 8433, 3818, 92, 88, "Input"],
Cell[CellGroupData[{
Cell[388017, 8529, 250, 4, 50, "Input"],
Cell[388270, 8535, 11488, 333, 262, "Output"],
Cell[399761, 8870, 8872, 267, 314, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408670, 9142, 1924, 59, 145, "Input"],
Cell[410597, 9203, 2273, 64, 76, "Output"],
Cell[412873, 9269, 3855, 116, 76, "Output"],
Cell[416731, 9387, 3807, 114, 76, "Output"],
Cell[420541, 9503, 3943, 111, 76, "Output"],
Cell[424487, 9616, 3959, 115, 76, "Output"],
Cell[428449, 9733, 3869, 112, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432355, 9850, 5181, 156, 145, "Input"],
Cell[437539, 10008, 149, 3, 30, "Output"]
}, Open  ]],
Cell[437703, 10014, 33, 0, 30, "Input"],
Cell[CellGroupData[{
Cell[437761, 10018, 1458, 47, 70, "Input"],
Cell[439222, 10067, 123, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439382, 10074, 2215, 57, 88, "Input"],
Cell[441600, 10133, 435, 9, 30, "Output"],
Cell[442038, 10144, 514, 12, 30, "Output"],
Cell[442555, 10158, 466, 10, 30, "Output"],
Cell[443024, 10170, 338, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443399, 10180, 1279, 42, 88, "Input"],
Cell[444681, 10224, 1360, 20, 30, "Output"],
Cell[446044, 10246, 1405, 22, 30, "Output"],
Cell[447452, 10270, 1394, 21, 30, "Output"],
Cell[448849, 10293, 1288, 17, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450174, 10315, 1414, 46, 88, "Input"],
Cell[451591, 10363, 434, 9, 30, "Output"],
Cell[452028, 10374, 511, 12, 30, "Output"],
Cell[452542, 10388, 465, 10, 30, "Output"],
Cell[453010, 10400, 339, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453386, 10410, 6396, 188, 149, "Input"],
Cell[459785, 10600, 827, 22, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460649, 10627, 1204, 38, 34, "Input"],
Cell[461856, 10667, 731, 19, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462624, 10691, 371, 11, 55, "Input"],
Cell[462998, 10704, 556, 14, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463591, 10723, 7867, 229, 241, "Input"],
Cell[471461, 10954, 650, 16, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472148, 10975, 4539, 147, 143, "Input"],
Cell[476690, 11124, 1333, 45, 56, "Output"],
Cell[478026, 11171, 3414, 106, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481477, 11282, 245, 6, 30, "Input"],
Cell[481725, 11290, 21140, 572, 535, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502902, 11867, 337, 10, 30, "Input"],
Cell[503242, 11879, 7645, 207, 118, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510924, 12091, 838, 26, 30, "Input"],
Cell[511765, 12119, 450, 9, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[512264, 12134, 98, 1, 90, "Title"],
Cell[512365, 12137, 1786, 58, 157, "Input"],
Cell[CellGroupData[{
Cell[514176, 12199, 608, 18, 50, "Input"],
Cell[514787, 12219, 930, 22, 50, "Output"],
Cell[515720, 12243, 2480, 73, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518237, 12321, 2633, 74, 97, "Input"],
Cell[520873, 12397, 6645, 165, 58, "Output"],
Cell[527521, 12564, 6676, 165, 58, "Output"],
Cell[534200, 12731, 2872, 78, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[537109, 12814, 82, 2, 30, "Input"],
Cell[537194, 12818, 579, 19, 49, "Output"]
}, Open  ]],
Cell[537788, 12840, 94, 1, 30, "Input"],
Cell[537885, 12843, 6159, 148, 159, "Input"],
Cell[CellGroupData[{
Cell[544069, 12995, 972, 16, 50, "Input"],
Cell[545044, 13013, 101345, 2192, 1069, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[646426, 15210, 6402, 175, 126, "Input"],
Cell[652831, 15387, 276, 6, 21, "Message"],
Cell[653110, 15395, 230, 6, 30, "Output"]
}, Open  ]],
Cell[653355, 15404, 5457, 145, 163, "Input"],
Cell[CellGroupData[{
Cell[658837, 15553, 182, 3, 30, "Input"],
Cell[659022, 15558, 247, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[659306, 15570, 475, 14, 55, "Input"],
Cell[659784, 15586, 96, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[659917, 15592, 19, 0, 64, "Chapter"],
Cell[CellGroupData[{
Cell[659961, 15596, 144, 5, 30, "Input"],
Cell[660108, 15603, 28581, 685, 353, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[688726, 16293, 3884, 83, 77, "Input"],
Cell[692613, 16378, 326, 7, 21, "Message"],
Cell[692942, 16387, 1578, 30, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[694557, 16422, 129, 2, 30, "Input"],
Cell[694689, 16426, 72, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[694798, 16432, 1043, 32, 56, "Input"],
Cell[695844, 16466, 1019, 32, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696900, 16503, 128, 1, 61, "Subchapter"],
Cell[697031, 16506, 763, 26, 92, "Input"],
Cell[CellGroupData[{
Cell[697819, 16536, 209, 5, 30, "Input"],
Cell[698031, 16543, 667, 23, 56, "Output"]
}, Open  ]],
Cell[698713, 16569, 2271, 66, 107, "Input"],
Cell[CellGroupData[{
Cell[701009, 16639, 144, 5, 30, "Input"],
Cell[701156, 16646, 11469, 329, 141, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[712686, 16982, 132, 1, 64, "Chapter"],
Cell[CellGroupData[{
Cell[712843, 16987, 160, 2, 43, "Subsection"],
Cell[CellGroupData[{
Cell[713028, 16993, 2982, 89, 274, "Input"],
Cell[716013, 17084, 621, 18, 50, "Output"],
Cell[716637, 17104, 1055, 31, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[717729, 17140, 182, 3, 30, "Input"],
Cell[717914, 17145, 248, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[718199, 17157, 432, 13, 34, "Input"],
Cell[718634, 17172, 350, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[719021, 17187, 314, 9, 49, "Input"],
Cell[719338, 17198, 474, 15, 46, "Output"]
}, Open  ]],
Cell[719827, 17216, 184, 3, 30, "Input"],
Cell[720014, 17221, 6856, 197, 164, "Input"],
Cell[726873, 17420, 4312, 125, 50, "Input"],
Cell[731188, 17547, 1778, 49, 126, "Input"],
Cell[732969, 17598, 268, 9, 50, "Input"],
Cell[CellGroupData[{
Cell[733262, 17611, 2099, 45, 50, "Input"],
Cell[735364, 17658, 297, 7, 21, "Message"],
Cell[735664, 17667, 6260, 168, 131, "Output"]
}, Open  ]],
Cell[741939, 17838, 1745, 48, 53, "Input"],
Cell[CellGroupData[{
Cell[743709, 17890, 1730, 51, 56, "Input"],
Cell[745442, 17943, 1731, 52, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[747210, 18000, 2080, 61, 56, "Input"],
Cell[749293, 18063, 94, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[749424, 18069, 1376, 39, 56, "Input"],
Cell[750803, 18110, 1237, 36, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[752077, 18151, 11082, 299, 192, "Input"],
Cell[763162, 18452, 1851, 53, 49, "Output"],
Cell[765016, 18507, 1967, 55, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[767020, 18567, 14588, 402, 337, "Input"],
Cell[781611, 18971, 1156, 32, 50, "Output"],
Cell[782770, 19005, 1173, 32, 50, "Output"],
Cell[783946, 19039, 1204, 33, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[785187, 19077, 13876, 351, 343, "Input"],
Cell[799066, 19430, 10227, 275, 172, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[809330, 19710, 4351, 124, 103, "Input"],
Cell[813684, 19836, 6320, 158, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[820041, 19999, 399, 11, 30, "Input"],
Cell[820443, 20012, 1168, 35, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[821648, 20052, 459, 13, 30, "Input"],
Cell[822110, 20067, 2724, 76, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[824871, 20148, 122, 3, 30, "Input"],
Cell[824996, 20153, 17973, 515, 291, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


